Average Estimates in Line Graphs Are Biased Toward Areas of Higher Variability

We investigate variability overweighting, a previously undocumented bias in line graphs, where estimates of average value are biased toward areas of higher variability in that line. We found this effect across two preregistered experiments with 140 and 420 participants. These experiments also show that the bias is reduced when using a dot encoding of the same series. We can model the bias with the average of the data series and the average of the points drawn along the line. This bias might arise because higher variability leads to stronger weighting in the average calculation, either due to the longer line segments (even though those segments contain the same number of data values) or line segments with higher variability being otherwise more visually salient. Understanding and predicting this bias is important for visualization design guidelines, recommendation systems, and tool builders, as the bias can adversely affect estimates of averages and trends.

==> supplemental/bias-experiment-1/cfc4d53e28bf7c6e_551.js <==
function _1(md){return(
md`# Line With Bias Generation for First Experiment

The lines are randomly generated with an algorithm that generates a base series and then adds noise to it. 
All computations are seeded to reproduce the same series.

### Base Series Generation

To generate the base series, we generate a series of values based on the [Geometric Brownian Motion](https://en.wikipedia.org/wiki/Geometric_Brownian_motion) stochastic process. We then apply a moving average to smooth the series.

### Adding Noise to the Base Series

We apply uniform random noise to the values of the base series. The amount of noise is a linear interpolation between two noise values.`
)}

function _2(embed,views){return(
embed({
  $schema: "https://vega.github.io/schema/vega-lite/v5.json",
  columns: 2,
  concat: views
})
)}

function _3(embed,stimuli,d3){return(
embed({
  title: "Checking errors assuming guess of 0.5",
  data: {
    values: stimuli.map((s) => {
      const error = d3.mean(s.data.map((e) => e.y)) - 0.5;

      return {
        flip: s.flip,
        noise: s.noise[1],
        error: error
      };
    })
  },
  mark: "tick",
  encoding: {
    x: { field: "noise", type: "ordinal" },
    y: { field: "error", type: "quantitative", aggregate: "mean" },
    color: { field: "flip", type: "nominal" }
  }
})
)}

function _4(md){return(
md`## Outputs

The arrays of data values.`
)}

function _stimuli(debiasMeans,configs,dataGenerator,n,lowNoise,highNoise,xSequence){return(
debiasMeans(
  configs.map((d, i) => {
    const ys = dataGenerator(...d.noise, d.seed, d.flip, n, true);
    const highNoiseYs = dataGenerator(
      lowNoise,
      highNoise,
      d.seed,
      d.flip,
      n,
      true
    );

    const data = xSequence.map((x) => ({ x, y: ys[x] }));
    const highNoiseData = xSequence.map((x) => ({ x, y: highNoiseYs[x] }));

    return {
      index: d.index,
      seed: d.seed,
      noise: d.noise,
      flip: d.flip,
      type: "line",
      data,
      lineData: data,
      highNoiseData
    };
  })
)
)}

function _6(Inputs,stimuli,d3){return(
Inputs.table(
  stimuli.map((d, i) => {
    const data = d.data.map((e) => e.y);
    return {
      index: i,
      type: d.type,
      flip: d.flip,
      seeed: d.seed,
      min: d3.min(data),
      max: d3.max(data),
      mean: d3.mean(data)
    };
  })
)
)}

function _7(md){return(
md`## Inputs

Parameters for the line generation algorithm. Experiment with these values in [this notebook](https://observablehq.com/d/2dcf91fdecdd5ff2).`
)}

function _lowNoise(){return(
0.0
)}

function _mediumNoise(){return(
0.15
)}

function _highNoise(){return(
0.4
)}

function _n(){return(
120
)}

function _mu(){return(
0
)}

function _sigma(){return(
1
)}

function _smoothing(){return(
30
)}

function _seeds(){return(
[1, 2, 3, 17, 18, 13, 14, 8, 15, 16, 11, 19]
)}

function _configs(seeds,mediumNoise,highNoise,lowNoise)
{
  const configs = [];
  let index = 0;
  seeds.forEach((seed) =>
    [mediumNoise, highNoise].forEach((noise) =>
      [false, true].forEach((flip) =>
        configs.push({
          index: index++,
          type: "line",
          noise: [lowNoise, noise],
          seed,
          flip
        })
      )
    )
  );
  return configs;
}


function _17(md){return(
md`## Computations

The implementations of the line generation.`
)}

function _xSequence(d3,n){return(
d3.range(n)
)}

function _debiasMeans(highNoise,d3){return(
function debiasMeans(data) {
  return data.map((stimulus) => {
    if (stimulus.noise[1] != highNoise) {
      const lowNoiseData = stimulus.lineData.map((d) => d.y);
      const highNoiseData = stimulus.highNoiseData.map((d) => d.y);
      let fix = null;

      if (stimulus.flip) {
        const factor =
          (1 - d3.mean(highNoiseData)) / (1 - d3.mean(lowNoiseData));

        fix = (d) => ({
          ...d,
          y: 1 - (1 - d.y) * factor
        });
      } else {
        const factor = d3.mean(highNoiseData) / d3.mean(lowNoiseData);

        fix = (d) => ({
          ...d,
          y: d.y * factor
        });
      }

      return {
        ...stimulus,
        data: stimulus.data.map(fix),
        lineData: stimulus.lineData.map(fix)
      };
    } else {
      return stimulus;
    }
  });
}
)}

function _scaleData(d3){return(
function scaleData(data) {
  return data.map((stimulus) => {
    const highNoiseYs = stimulus.highNoiseData.map((d) => d.y);
    const scale = d3.scaleLinear().domain(d3.extent(highNoiseYs));

    return {
      ...stimulus,
      data: stimulus.data.map((d) => ({
        ...d,
        y: scale(d.y)
      })),
      lineData: stimulus.lineData.map((d) => ({
        ...d,
        y: scale(d.y)
      }))
    };
  });
}
)}

function _dataGenerator(random,d3,mu,sigma,fc,smoothing,movingAverage){return(
function dataGenerator(lowNoise, highNoise, seed, flip, n, scaleData) {
  let rand = random(seed);

  // https://github.com/d3/d3-random#randomNormal
  const randNormal = d3.randomNormal.source(rand)(mu, sigma);

  const start = 1;

  let value = start;

  const motion = fc
    .randomGeometricBrownianMotion()
    .mu(mu)
    .sigma(sigma)
    .period(1)
    .steps(n + smoothing)
    .random(randNormal)(start);

  const sequence = movingAverage(motion, smoothing).slice(smoothing);

  const scale = d3.scaleLinear().domain(d3.extent(sequence));

  const baseSequence = sequence.map(scale);

  // reset random to follow implementation in https://observablehq.com/d/2dcf91fdecdd5ff2
  rand = random(seed + 1);

  let out = d3.range(n).map((i) => {
    const base = baseSequence[i];
    const noise = lowNoise * (1 - base) + highNoise * base;
    return base + (rand() - 0.5) * noise;
  });

  if (scaleData) {
    const scale2 = d3.scaleLinear().domain(d3.extent(out));
    out = out.map(scale2);
  }

  if (flip) {
    out = out.map((d) => 1 - d);
  }

  return out;
}
)}

function _views(stimuli,makeView){return(
stimuli.map((s) => makeView(s))
)}

function _makeView(title){return(
function makeView(d, w = 500, h = 200, showLine = false) {
  return {
    title: title(d),
    width: w,
    height: h,
    data: {
      values: d.data
    },
    layer: [
      {
        mark: d.type === "line" ? "line" : "circle",
        encoding: {
          x: {
            field: "x",
            type: "quantitative",
            title: "Time",
            axis: null,
            scale: { nice: false }
          },
          y: {
            field: "y",
            type: "quantitative",
            scale: { domain: [0, 1] },
            title: "Value",
            axis: null
          }
        }
      },
      {
        mark: {
          type: "rule",
          color: "firebrick"
        },
        encoding: {
          y: {
            field: "y",
            aggregate: "mean"
          }
        }
      },
      ...((d.type === "point_arc" || d.type === "point") && showLine
        ? [
            {
              data: {
                values: d.lineData
              },
              mark: {
                type: "line",
                opacity: 0.5,
                size: 0.5
              },
              encoding: {
                x: { field: "x", type: "quantitative" },
                y: {
                  field: "y",
                  type: "quantitative"
                }
              }
            }
          ]
        : [])
    ]
  };
}
)}

function _movingAverage(){return(
function movingAverage(values, N) {
  let i = 0;
  let sum = 0;
  const means = new Float64Array(values.length).fill(NaN);
  for (let n = Math.min(N - 1, values.length); i < n; ++i) {
    sum += values[i];
  }
  for (let n = values.length; i < n; ++i) {
    sum += values[i];
    means[i] = sum / N;
    sum -= values[i - N + 1];
  }
  return means;
}
)}

function _title(){return(
function title(d) {
  return `Seed: ${d.seed}, Type: ${d.type}, Noise: ${d.noise[0]} to ${d.noise[1]}, Flipped: ${d.flip}, Index: ${d.index}`;
}
)}

function _26(md){return(
md`## Imports`
)}

function _embed(require){return(
require('vega-embed')
)}

function _random(require){return(
require('seedrandom')
)}

function _fc(require){return(
require('d3fc')
)}

export default function define(runtime, observer) {
  const main = runtime.module();
  main.variable(observer()).define(["md"], _1);
  main.variable(observer()).define(["embed","views"], _2);
  main.variable(observer()).define(["embed","stimuli","d3"], _3);
  main.variable(observer()).define(["md"], _4);
  main.variable(observer("stimuli")).define("stimuli", ["debiasMeans","configs","dataGenerator","n","lowNoise","highNoise","xSequence"], _stimuli);
  main.variable(observer()).define(["Inputs","stimuli","d3"], _6);
  main.variable(observer()).define(["md"], _7);
  main.variable(observer("lowNoise")).define("lowNoise", _lowNoise);
  main.variable(observer("mediumNoise")).define("mediumNoise", _mediumNoise);
  main.variable(observer("highNoise")).define("highNoise", _highNoise);
  main.variable(observer("n")).define("n", _n);
  main.variable(observer("mu")).define("mu", _mu);
  main.variable(observer("sigma")).define("sigma", _sigma);
  main.variable(observer("smoothing")).define("smoothing", _smoothing);
  main.variable(observer("seeds")).define("seeds", _seeds);
  main.variable(observer("configs")).define("configs", ["seeds","mediumNoise","highNoise","lowNoise"], _configs);
  main.variable(observer()).define(["md"], _17);
  main.variable(observer("xSequence")).define("xSequence", ["d3","n"], _xSequence);
  main.variable(observer("debiasMeans")).define("debiasMeans", ["highNoise","d3"], _debiasMeans);
  main.variable(observer("scaleData")).define("scaleData", ["d3"], _scaleData);
  main.variable(observer("dataGenerator")).define("dataGenerator", ["random","d3","mu","sigma","fc","smoothing","movingAverage"], _dataGenerator);
  main.variable(observer("views")).define("views", ["stimuli","makeView"], _views);
  main.variable(observer("makeView")).define("makeView", ["title"], _makeView);
  main.variable(observer("movingAverage")).define("movingAverage", _movingAverage);
  main.variable(observer("title")).define("title", _title);
  main.variable(observer()).define(["md"], _26);
  main.variable(observer("embed")).define("embed", ["require"], _embed);
  main.variable(observer("random")).define("random", ["require"], _random);
  main.variable(observer("fc")).define("fc", ["require"], _fc);
  return main;
}


==> supplemental/bias-experiment-1/index.js <==
export {default} from "./cfc4d53e28bf7c6e@551.js";


==> supplemental/bias-experiment-1/runtime.js <==
// @observablehq/runtime v5.5.1 Copyright 2023 Observable, Inc.
function e(e,t,n){n=n||{};var r=e.ownerDocument,o=r.defaultView.CustomEvent;"function"==typeof o?o=new o(t,{detail:n}):((o=r.createEvent("Event")).initEvent(t,!1,!1),o.detail=n),e.dispatchEvent(o)}function t(e){return Array.isArray(e)||e instanceof Int8Array||e instanceof Int16Array||e instanceof Int32Array||e instanceof Uint8Array||e instanceof Uint8ClampedArray||e instanceof Uint16Array||e instanceof Uint32Array||e instanceof Float32Array||e instanceof Float64Array}function n(e){return e===(0|e)+""}function r(e){const t=document.createElement("span");return t.className="observablehq--cellname",t.textContent=`${e} = `,t}const o=Symbol.prototype.toString;function a(e){return o.call(e)}const{getOwnPropertySymbols:i,prototype:{hasOwnProperty:s}}=Object,{toStringTag:c}=Symbol,l={},u=i;function f(e,t){return s.call(e,t)}function d(e){return e[c]||e.constructor&&e.constructor.name||"Object"}function p(e,t){try{const n=e[t];return n&&n.constructor,n}catch(e){return l}}const m=[{symbol:"@@__IMMUTABLE_INDEXED__@@",name:"Indexed",modifier:!0},{symbol:"@@__IMMUTABLE_KEYED__@@",name:"Keyed",modifier:!0},{symbol:"@@__IMMUTABLE_LIST__@@",name:"List",arrayish:!0},{symbol:"@@__IMMUTABLE_MAP__@@",name:"Map"},{symbol:"@@__IMMUTABLE_ORDERED__@@",name:"Ordered",modifier:!0,prefix:!0},{symbol:"@@__IMMUTABLE_RECORD__@@",name:"Record"},{symbol:"@@__IMMUTABLE_SET__@@",name:"Set",arrayish:!0,setish:!0},{symbol:"@@__IMMUTABLE_STACK__@@",name:"Stack",arrayish:!0}];function h(e){try{let t=m.filter((({symbol:t})=>!0===e[t]));if(!t.length)return;const n=t.find((e=>!e.modifier)),r="Map"===n.name&&t.find((e=>e.modifier&&e.prefix)),o=t.some((e=>e.arrayish)),a=t.some((e=>e.setish));return{name:`${r?r.name:""}${n.name}`,symbols:t,arrayish:o&&!a,setish:a}}catch(e){return null}}const{getPrototypeOf:b,getOwnPropertyDescriptors:w}=Object,y=b({});function v(n,o,a,i){let s,c,l,u,f=t(n);n instanceof Map?n instanceof n.constructor?(s=`Map(${n.size})`,c=_):(s="Map()",c=T):n instanceof Set?n instanceof n.constructor?(s=`Set(${n.size})`,c=g):(s="Set()",c=T):f?(s=`${n.constructor.name}(${n.length})`,c=C):(u=h(n))?(s=`Immutable.${u.name}${"Record"===u.name?"":`(${n.size})`}`,f=u.arrayish,c=u.arrayish?N:u.setish?E:A):i?(s=d(n),c=x):(s=d(n),c=T);const p=document.createElement("span");p.className="observablehq--expanded",a&&p.appendChild(r(a));const m=p.appendChild(document.createElement("a"));m.innerHTML="<svg width=8 height=8 class='observablehq--caret'>\n    <path d='M4 7L0 1h8z' fill='currentColor' />\n  </svg>",m.appendChild(document.createTextNode(`${s}${f?" [":" {"}`)),m.addEventListener("mouseup",(function(e){e.stopPropagation(),ie(p,L(n,null,a,i))})),c=c(n);for(let e=0;!(l=c.next()).done&&e<20;++e)p.appendChild(l.value);if(!l.done){const t=p.appendChild(document.createElement("a"));t.className="observablehq--field",t.style.display="block",t.appendChild(document.createTextNode("  … more")),t.addEventListener("mouseup",(function(t){t.stopPropagation(),p.insertBefore(l.value,p.lastChild.previousSibling);for(let e=0;!(l=c.next()).done&&e<19;++e)p.insertBefore(l.value,p.lastChild.previousSibling);l.done&&p.removeChild(p.lastChild.previousSibling),e(p,"load")}))}return p.appendChild(document.createTextNode(f?"]":"}")),p}function*_(e){for(const[t,n]of e)yield S(t,n);yield*T(e)}function*g(e){for(const t of e)yield q(t);yield*T(e)}function*E(e){for(const t of e)yield q(t)}function*C(e){for(let t=0,n=e.length;t<n;++t)t in e&&(yield $(t,p(e,t),"observablehq--index"));for(const t in e)!n(t)&&f(e,t)&&(yield $(t,p(e,t),"observablehq--key"));for(const t of u(e))yield $(a(t),p(e,t),"observablehq--symbol")}function*N(e){let t=0;for(const n=e.size;t<n;++t)yield $(t,e.get(t),!0)}function*x(e){for(const t in w(e))yield $(t,p(e,t),"observablehq--key");for(const t of u(e))yield $(a(t),p(e,t),"observablehq--symbol");const t=b(e);t&&t!==y&&(yield j(t))}function*T(e){for(const t in e)f(e,t)&&(yield $(t,p(e,t),"observablehq--key"));for(const t of u(e))yield $(a(t),p(e,t),"observablehq--symbol");const t=b(e);t&&t!==y&&(yield j(t))}function*A(e){for(const[t,n]of e)yield $(t,n,"observablehq--key")}function j(e){const t=document.createElement("div"),n=t.appendChild(document.createElement("span"));return t.className="observablehq--field",n.className="observablehq--prototype-key",n.textContent="  <prototype>",t.appendChild(document.createTextNode(": ")),t.appendChild(ae(e,void 0,void 0,void 0,!0)),t}function $(e,t,n){const r=document.createElement("div"),o=r.appendChild(document.createElement("span"));return r.className="observablehq--field",o.className=n,o.textContent=`  ${e}`,r.appendChild(document.createTextNode(": ")),r.appendChild(ae(t)),r}function S(e,t){const n=document.createElement("div");return n.className="observablehq--field",n.appendChild(document.createTextNode("  ")),n.appendChild(ae(e)),n.appendChild(document.createTextNode(" => ")),n.appendChild(ae(t)),n}function q(e){const t=document.createElement("div");return t.className="observablehq--field",t.appendChild(document.createTextNode("  ")),t.appendChild(ae(e)),t}function O(e){const t=window.getSelection();return"Range"===t.type&&(t.containsNode(e,!0)||t.anchorNode.isSelfOrDescendant(e)||t.focusNode.isSelfOrDescendant(e))}function L(e,n,o,a){let i,s,c,l,u=t(e);if(e instanceof Map?e instanceof e.constructor?(i=`Map(${e.size})`,s=k):(i="Map()",s=U):e instanceof Set?e instanceof e.constructor?(i=`Set(${e.size})`,s=M):(i="Set()",s=U):u?(i=`${e.constructor.name}(${e.length})`,s=R):(l=h(e))?(i=`Immutable.${l.name}${"Record"===l.name?"":`(${e.size})`}`,u=l.arrayish,s=l.arrayish?P:l.setish?I:D):(i=d(e),s=U),n){const t=document.createElement("span");return t.className="observablehq--shallow",o&&t.appendChild(r(o)),t.appendChild(document.createTextNode(i)),t.addEventListener("mouseup",(function(n){O(t)||(n.stopPropagation(),ie(t,L(e)))})),t}const f=document.createElement("span");f.className="observablehq--collapsed",o&&f.appendChild(r(o));const p=f.appendChild(document.createElement("a"));p.innerHTML="<svg width=8 height=8 class='observablehq--caret'>\n    <path d='M7 4L1 8V0z' fill='currentColor' />\n  </svg>",p.appendChild(document.createTextNode(`${i}${u?" [":" {"}`)),f.addEventListener("mouseup",(function(t){O(f)||(t.stopPropagation(),ie(f,v(e,0,o,a)))}),!0),s=s(e);for(let e=0;!(c=s.next()).done&&e<20;++e)e>0&&f.appendChild(document.createTextNode(", ")),f.appendChild(c.value);return c.done||f.appendChild(document.createTextNode(", …")),f.appendChild(document.createTextNode(u?"]":"}")),f}function*k(e){for(const[t,n]of e)yield z(t,n);yield*U(e)}function*M(e){for(const t of e)yield ae(t,!0);yield*U(e)}function*I(e){for(const t of e)yield ae(t,!0)}function*P(e){let t=-1,n=0;for(const r=e.size;n<r;++n)n>t+1&&(yield F(n-t-1)),yield ae(e.get(n),!0),t=n;n>t+1&&(yield F(n-t-1))}function*R(e){let t=-1,r=0;for(const n=e.length;r<n;++r)r in e&&(r>t+1&&(yield F(r-t-1)),yield ae(p(e,r),!0),t=r);r>t+1&&(yield F(r-t-1));for(const t in e)!n(t)&&f(e,t)&&(yield B(t,p(e,t),"observablehq--key"));for(const t of u(e))yield B(a(t),p(e,t),"observablehq--symbol")}function*U(e){for(const t in e)f(e,t)&&(yield B(t,p(e,t),"observablehq--key"));for(const t of u(e))yield B(a(t),p(e,t),"observablehq--symbol")}function*D(e){for(const[t,n]of e)yield B(t,n,"observablehq--key")}function F(e){const t=document.createElement("span");return t.className="observablehq--empty",t.textContent=1===e?"empty":`empty × ${e}`,t}function B(e,t,n){const r=document.createDocumentFragment(),o=r.appendChild(document.createElement("span"));return o.className=n,o.textContent=e,r.appendChild(document.createTextNode(": ")),r.appendChild(ae(t,!0)),r}function z(e,t){const n=document.createDocumentFragment();return n.appendChild(ae(e,!0)),n.appendChild(document.createTextNode(" => ")),n.appendChild(ae(t,!0)),n}function W(e,t){if(e instanceof Date||(e=new Date(+e)),isNaN(e))return"function"==typeof t?t(e):t;const n=e.getUTCHours(),r=e.getUTCMinutes(),o=e.getUTCSeconds(),a=e.getUTCMilliseconds();return`${i=e.getUTCFullYear(),i<0?`-${H(-i,6)}`:i>9999?`+${H(i,6)}`:H(i,4)}-${H(e.getUTCMonth()+1,2)}-${H(e.getUTCDate(),2)}${n||r||o||a?`T${H(n,2)}:${H(r,2)}${o||a?`:${H(o,2)}${a?`.${H(a,3)}`:""}`:""}Z`:""}`;var i}function H(e,t){return`${e}`.padStart(t,"0")}var V=Error.prototype.toString;var G=RegExp.prototype.toString;function Y(e){return e.replace(/[\\`\x00-\x09\x0b-\x19]|\${/g,Z)}function Z(e){var t=e.charCodeAt(0);switch(t){case 8:return"\\b";case 9:return"\\t";case 11:return"\\v";case 12:return"\\f";case 13:return"\\r"}return t<16?"\\x0"+t.toString(16):t<32?"\\x"+t.toString(16):"\\"+e}function J(e,t){for(var n=0;t.exec(e);)++n;return n}var K=Function.prototype.toString,X={prefix:"async ƒ"},Q={prefix:"async ƒ*"},ee={prefix:"class"},te={prefix:"ƒ"},ne={prefix:"ƒ*"};function re(e,t,n){var o=document.createElement("span");o.className="observablehq--function",n&&o.appendChild(r(n));var a=o.appendChild(document.createElement("span"));return a.className="observablehq--keyword",a.textContent=e.prefix,o.appendChild(document.createTextNode(t)),o}const{prototype:{toString:oe}}=Object;function ae(e,t,n,o,i){let s=typeof e;switch(s){case"boolean":case"undefined":e+="";break;case"number":e=0===e&&1/e<0?"-0":e+"";break;case"bigint":e+="n";break;case"symbol":e=a(e);break;case"function":return function(e,t){var n,r,o=K.call(e);switch(e.constructor&&e.constructor.name){case"AsyncFunction":n=X;break;case"AsyncGeneratorFunction":n=Q;break;case"GeneratorFunction":n=ne;break;default:n=/^class\b/.test(o)?ee:te}return n===ee?re(n,"",t):(r=/^(?:async\s*)?(\w+)\s*=>/.exec(o))?re(n,"("+r[1]+")",t):(r=/^(?:async\s*)?\(\s*(\w+(?:\s*,\s*\w+)*)?\s*\)/.exec(o))||(r=/^(?:async\s*)?function(?:\s*\*)?(?:\s*\w+)?\s*\(\s*(\w+(?:\s*,\s*\w+)*)?\s*\)/.exec(o))?re(n,r[1]?"("+r[1].replace(/\s*,\s*/g,", ")+")":"()",t):re(n,"(…)",t)}(e,o);case"string":return function(e,t,n,o){if(!1===t){if(J(e,/["\n]/g)<=J(e,/`|\${/g)){const t=document.createElement("span");o&&t.appendChild(r(o));const n=t.appendChild(document.createElement("span"));return n.className="observablehq--string",n.textContent=JSON.stringify(e),t}const a=e.split("\n");if(a.length>20&&!n){const n=document.createElement("div");o&&n.appendChild(r(o));const i=n.appendChild(document.createElement("span"));i.className="observablehq--string",i.textContent="`"+Y(a.slice(0,20).join("\n"));const s=n.appendChild(document.createElement("span")),c=a.length-20;return s.textContent=`Show ${c} truncated line${c>1?"s":""}`,s.className="observablehq--string-expand",s.addEventListener("mouseup",(function(r){r.stopPropagation(),ie(n,ae(e,t,!0,o))})),n}const i=document.createElement("span");o&&i.appendChild(r(o));const s=i.appendChild(document.createElement("span"));return s.className="observablehq--string"+(n?" observablehq--expanded":""),s.textContent="`"+Y(e)+"`",i}const a=document.createElement("span");o&&a.appendChild(r(o));const i=a.appendChild(document.createElement("span"));return i.className="observablehq--string",i.textContent=JSON.stringify(e.length>100?`${e.slice(0,50)}…${e.slice(-49)}`:e),a}(e,t,n,o);default:if(null===e){s=null,e="null";break}if(e instanceof Date){s="date",e=W(e,"Invalid Date");break}if(e===l){s="forbidden",e="[forbidden]";break}switch(oe.call(e)){case"[object RegExp]":s="regexp",e=function(e){return G.call(e)}(e);break;case"[object Error]":case"[object DOMException]":s="error",e=function(e){return e.stack||V.call(e)}(e);break;default:return(n?v:L)(e,t,o,i)}}const c=document.createElement("span");o&&c.appendChild(r(o));const u=c.appendChild(document.createElement("span"));return u.className=`observablehq--${s}`,u.textContent=e,c}function ie(t,n){t.classList.contains("observablehq--inspect")&&n.classList.add("observablehq--inspect"),t.parentNode.replaceChild(n,t),e(n,"load")}const se=/\s+\(\d+:\d+\)$/m;class Inspector{constructor(e){if(!e)throw new Error("invalid node");this._node=e,e.classList.add("observablehq")}pending(){const{_node:e}=this;e.classList.remove("observablehq--error"),e.classList.add("observablehq--running")}fulfilled(t,n){const{_node:r}=this;if((!function(e){return(e instanceof Element||e instanceof Text)&&e instanceof e.constructor}(t)||t.parentNode&&t.parentNode!==r)&&(t=ae(t,!1,r.firstChild&&r.firstChild.classList&&r.firstChild.classList.contains("observablehq--expanded"),n)).classList.add("observablehq--inspect"),r.classList.remove("observablehq--running","observablehq--error"),r.firstChild!==t)if(r.firstChild){for(;r.lastChild!==r.firstChild;)r.removeChild(r.lastChild);r.replaceChild(t,r.firstChild)}else r.appendChild(t);e(r,"update")}rejected(t,n){const{_node:o}=this;for(o.classList.remove("observablehq--running"),o.classList.add("observablehq--error");o.lastChild;)o.removeChild(o.lastChild);var a=document.createElement("div");a.className="observablehq--inspect",n&&a.appendChild(r(n)),a.appendChild(document.createTextNode((t+"").replace(se,""))),o.appendChild(a),e(o,"error",{error:t})}}Inspector.into=function(e){if("string"==typeof e&&null==(e=document.querySelector(e)))throw new Error("container not found");return function(){return new Inspector(e.appendChild(document.createElement("div")))}};var ce={},le={};function ue(e){return new Function("d","return {"+e.map((function(e,t){return JSON.stringify(e)+": d["+t+'] || ""'})).join(",")+"}")}function fe(e){var t=Object.create(null),n=[];return e.forEach((function(e){for(var r in e)r in t||n.push(t[r]=r)})),n}function de(e,t){var n=e+"",r=n.length;return r<t?new Array(t-r+1).join(0)+n:n}function pe(e){var t,n=e.getUTCHours(),r=e.getUTCMinutes(),o=e.getUTCSeconds(),a=e.getUTCMilliseconds();return isNaN(e)?"Invalid Date":((t=e.getUTCFullYear())<0?"-"+de(-t,6):t>9999?"+"+de(t,6):de(t,4))+"-"+de(e.getUTCMonth()+1,2)+"-"+de(e.getUTCDate(),2)+(a?"T"+de(n,2)+":"+de(r,2)+":"+de(o,2)+"."+de(a,3)+"Z":o?"T"+de(n,2)+":"+de(r,2)+":"+de(o,2)+"Z":r||n?"T"+de(n,2)+":"+de(r,2)+"Z":"")}function me(e){var t=new RegExp('["'+e+"\n\r]"),n=e.charCodeAt(0);function r(e,t){var r,o=[],a=e.length,i=0,s=0,c=a<=0,l=!1;function u(){if(c)return le;if(l)return l=!1,ce;var t,r,o=i;if(34===e.charCodeAt(o)){for(;i++<a&&34!==e.charCodeAt(i)||34===e.charCodeAt(++i););return(t=i)>=a?c=!0:10===(r=e.charCodeAt(i++))?l=!0:13===r&&(l=!0,10===e.charCodeAt(i)&&++i),e.slice(o+1,t-1).replace(/""/g,'"')}for(;i<a;){if(10===(r=e.charCodeAt(t=i++)))l=!0;else if(13===r)l=!0,10===e.charCodeAt(i)&&++i;else if(r!==n)continue;return e.slice(o,t)}return c=!0,e.slice(o,a)}for(10===e.charCodeAt(a-1)&&--a,13===e.charCodeAt(a-1)&&--a;(r=u())!==le;){for(var f=[];r!==ce&&r!==le;)f.push(r),r=u();t&&null==(f=t(f,s++))||o.push(f)}return o}function o(t,n){return t.map((function(t){return n.map((function(e){return i(t[e])})).join(e)}))}function a(t){return t.map(i).join(e)}function i(e){return null==e?"":e instanceof Date?pe(e):t.test(e+="")?'"'+e.replace(/"/g,'""')+'"':e}return{parse:function(e,t){var n,o,a=r(e,(function(e,r){if(n)return n(e,r-1);o=e,n=t?function(e,t){var n=ue(e);return function(r,o){return t(n(r),o,e)}}(e,t):ue(e)}));return a.columns=o||[],a},parseRows:r,format:function(t,n){return null==n&&(n=fe(t)),[n.map(i).join(e)].concat(o(t,n)).join("\n")},formatBody:function(e,t){return null==t&&(t=fe(e)),o(e,t).join("\n")},formatRows:function(e){return e.map(a).join("\n")},formatRow:a,formatValue:i}}var he=me(","),be=he.parse,we=he.parseRows,ye=me("\t"),ve=ye.parse,_e=ye.parseRows;function ge(e){for(var t in e){var n,r,o=e[t].trim();if(o)if("true"===o)o=!0;else if("false"===o)o=!1;else if("NaN"===o)o=NaN;else if(isNaN(n=+o)){if(!(r=o.match(/^([-+]\d{2})?\d{4}(-\d{2}(-\d{2})?)?(T\d{2}:\d{2}(:\d{2}(\.\d{3})?)?(Z|[-+]\d{2}:\d{2})?)?$/)))continue;Ee&&r[4]&&!r[7]&&(o=o.replace(/-/g,"/").replace(/T/," ")),o=new Date(o)}else o=n;else o=null;e[t]=o}return e}const Ee=new Date("2019-01-01T00:00").getHours()||new Date("2019-07-01T00:00").getHours();function Ce(e,t,n){return{resolve:(r=n)=>`${e}@${t}/${r}`}}const Ne=Ce("d3","7.8.2","dist/d3.min.js"),xe=Ce("@observablehq/inputs","0.10.4","dist/inputs.min.js"),Te=Ce("@observablehq/plot","0.6.4","dist/plot.umd.min.js"),Ae=Ce("@observablehq/graphviz","0.2.1","dist/graphviz.min.js"),je=Ce("@observablehq/highlight.js","2.0.0","highlight.min.js"),$e=Ce("@observablehq/katex","0.11.1","dist/katex.min.js"),Se=Ce("lodash","4.17.21","lodash.min.js"),qe=Ce("htl","0.3.1","dist/htl.min.js"),Oe=Ce("jszip","3.10.1","dist/jszip.min.js"),Le=Ce("marked","0.3.12","marked.min.js"),ke=Ce("sql.js","1.8.0","dist/sql-wasm.js"),Me=Ce("vega","5.22.1","build/vega.min.js"),Ie=Ce("vega-lite","5.6.0","build/vega-lite.min.js"),Pe=Ce("vega-lite-api","5.0.0","build/vega-lite-api.min.js"),Re=Ce("apache-arrow","4.0.1","Arrow.es2015.min.js"),Ue=Ce("apache-arrow","9.0.0","+esm"),De=Ce("apache-arrow","11.0.0","+esm"),Fe=Ce("arquero","4.8.8","dist/arquero.min.js"),Be=Ce("topojson-client","3.1.0","dist/topojson-client.min.js"),ze=Ce("exceljs","4.3.0","dist/exceljs.min.js"),We=Ce("mermaid","9.2.2","dist/mermaid.min.js"),He=Ce("leaflet","1.9.3","dist/leaflet.js"),Ve=Ce("@duckdb/duckdb-wasm","1.24.0","+esm"),Ge=new Map,Ye=[],Ze=Ye.map,Je=Ye.some,Ke=Ye.hasOwnProperty,Xe=/^((?:@[^/@]+\/)?[^/@]+)(?:@([^/]+))?(?:\/(.*))?$/,Qe=/^\d+\.\d+\.\d+(-[\w-.+]+)?$/,et=/(?:\.[^/]*|\/)$/;class RequireError extends Error{constructor(e){super(e)}}function tt(e){const t=Xe.exec(e);return t&&{name:t[1],version:t[2],path:t[3]}}function nt(e="https://cdn.jsdelivr.net/npm/",t=["unpkg","jsdelivr","browser","main"]){if(!/\/$/.test(e))throw new Error("origin lacks trailing slash");function n(t){const n=`${e}${t.name}${t.version?`@${t.version}`:""}/package.json`;let r=Ge.get(n);return r||Ge.set(n,r=fetch(n).then((e=>{if(!e.ok)throw new RequireError("unable to load package.json");return e.redirected&&!Ge.has(e.url)&&Ge.set(e.url,r),e.json()}))),r}return async function(r,o){if(r.startsWith(e)&&(r=r.substring(e.length)),/^(\w+:)|\/\//i.test(r))return r;if(/^[.]{0,2}\//i.test(r))return new URL(r,null==o?location:o).href;if(!r.length||/^[\s._]/.test(r)||/\s$/.test(r))throw new RequireError("illegal name");const a=tt(r);if(!a)return`${e}${r}`;if(!a.version&&null!=o&&o.startsWith(e)){const t=await n(tt(o.substring(e.length)));a.version=t.dependencies&&t.dependencies[a.name]||t.peerDependencies&&t.peerDependencies[a.name]}if(a.path&&!et.test(a.path)&&(a.path+=".js"),a.path&&a.version&&Qe.test(a.version))return`${e}${a.name}@${a.version}/${a.path}`;const i=await n(a);return`${e}${i.name}@${i.version}/${a.path||function(e){for(const n of t){let t=e[n];if("string"==typeof t)return t.startsWith("./")&&(t=t.slice(2)),et.test(t)?t:`${t}.js`}}(i)||"index.js"}`}}RequireError.prototype.name=RequireError.name;var rt=ot(nt());function ot(e){const t=new Map,n=o(null);function r(e){if("string"!=typeof e)return e;let n=t.get(e);return n||t.set(e,n=new Promise(((t,n)=>{const r=document.createElement("script");r.onload=()=>{try{t(Ye.pop()(o(e)))}catch(e){n(new RequireError("invalid module"))}r.remove()},r.onerror=()=>{n(new RequireError("unable to load module")),r.remove()},r.async=!0,r.src=e,window.define=ct,document.head.appendChild(r)}))),n}function o(t){return n=>Promise.resolve(e(n,t)).then(r)}function a(e){return arguments.length>1?Promise.all(Ze.call(arguments,n)).then(at):n(e)}return a.alias=function(t){return ot(((n,r)=>n in t&&(r=null,"string"!=typeof(n=t[n]))?n:e(n,r)))},a.resolve=e,a}function at(e){const t={};for(const n of e)for(const e in n)Ke.call(n,e)&&(null==n[e]?Object.defineProperty(t,e,{get:it(n,e)}):t[e]=n[e]);return t}function it(e,t){return()=>e[t]}function st(e){return"exports"===(e+="")||"module"===e}function ct(e,t,n){const r=arguments.length;r<2?(n=e,t=[]):r<3&&(n=t,t="string"==typeof e?[]:e),Ye.push(Je.call(t,st)?e=>{const r={},o={exports:r};return Promise.all(Ze.call(t,(t=>"exports"===(t+="")?r:"module"===t?o:e(t)))).then((e=>(n.apply(null,e),o.exports)))}:e=>Promise.all(Ze.call(t,e)).then((e=>"function"==typeof n?n.apply(null,e):n)))}ct.amd={};const lt="https://cdn.observableusercontent.com/npm/";let ut=rt;async function ft(e){const[t,n]=await Promise.all([e(ke.resolve()),e.resolve(ke.resolve("dist/"))]);return t({locateFile:e=>`${n}${e}`})}class SQLiteDatabaseClient{constructor(e){Object.defineProperties(this,{_db:{value:e}})}static async open(e){const[t,n]=await Promise.all([ft(ut),Promise.resolve(e).then(pt)]);return new SQLiteDatabaseClient(new t.Database(n))}async query(e,t){return await async function(e,t,n){const[r]=await e.exec(t,n);if(!r)return[];const{columns:o,values:a}=r,i=a.map((e=>Object.fromEntries(e.map(((e,t)=>[o[t],e])))));return i.columns=o,i}(this._db,e,t)}async queryRow(e,t){return(await this.query(e,t))[0]||null}async explain(e,t){return mt("pre",{className:"observablehq--inspect"},[ht((await this.query(`EXPLAIN QUERY PLAN ${e}`,t)).map((e=>e.detail)).join("\n"))])}async describeTables({schema:e}={}){return this.query(`SELECT NULLIF(schema, 'main') AS schema, name FROM pragma_table_list() WHERE type = 'table'${null==e?"":" AND schema = ?"} AND name NOT LIKE 'sqlite_%' ORDER BY schema, name`,null==e?[]:[e])}async describeColumns({schema:e,table:t}={}){if(null==t)throw new Error("missing table");const n=await this.query(`SELECT name, type, "notnull" FROM pragma_table_info(?${null==e?"":", ?"}) ORDER BY cid`,null==e?[t]:[t,e]);if(!n.length)throw new Error(`table not found: ${t}`);return n.map((({name:e,type:t,notnull:n})=>({name:e,type:dt(t),databaseType:t,nullable:!n})))}async describe(e){const t=await(void 0===e?this.query("SELECT name FROM sqlite_master WHERE type = 'table'"):this.query("SELECT * FROM pragma_table_info(?)",[e]));if(!t.length)throw new Error("Not found");const{columns:n}=t;return mt("table",{value:t},[mt("thead",[mt("tr",n.map((e=>mt("th",[ht(e)]))))]),mt("tbody",t.map((e=>mt("tr",n.map((t=>mt("td",[ht(e[t])])))))))])}async sql(){return this.query(...this.queryTag.apply(this,arguments))}queryTag(e,...t){return[e.join("?"),t]}}function dt(e){switch(e){case"NULL":return"null";case"INT":case"INTEGER":case"TINYINT":case"SMALLINT":case"MEDIUMINT":case"BIGINT":case"UNSIGNED BIG INT":case"INT2":case"INT8":return"integer";case"TEXT":case"CLOB":case"DATE":case"DATETIME":return"string";case"REAL":case"DOUBLE":case"DOUBLE PRECISION":case"FLOAT":case"NUMERIC":return"number";case"BLOB":return"buffer";default:return/^(?:(?:(?:VARYING|NATIVE) )?CHARACTER|(?:N|VAR|NVAR)CHAR)\(/.test(e)?"string":/^(?:DECIMAL|NUMERIC)\(/.test(e)?"number":"other"}}function pt(e){return"string"==typeof e?fetch(e).then(pt):e instanceof Response||e instanceof Blob?e.arrayBuffer().then(pt):e instanceof ArrayBuffer?new Uint8Array(e):e}function mt(e,t,n){2===arguments.length&&(n=t,t=void 0);const r=document.createElement(e);if(void 0!==t)for(const e in t)r[e]=t[e];if(void 0!==n)for(const e of n)r.appendChild(e);return r}function ht(e){return document.createTextNode(e)}Object.defineProperty(SQLiteDatabaseClient.prototype,"dialect",{value:"sqlite"});class Workbook{constructor(e){Object.defineProperties(this,{_:{value:e},sheetNames:{value:e.worksheets.map((e=>e.name)),enumerable:!0}})}sheet(e,t){const n="number"==typeof e?this.sheetNames[e]:this.sheetNames.includes(e+="")?e:null;if(null==n)throw new Error(`Sheet not found: ${e}`);return function(e,{range:t,headers:n}={}){let[[r,o],[a,i]]=function(e=":",{columnCount:t,rowCount:n}){if(!(e+="").match(/^[A-Z]*\d*:[A-Z]*\d*$/))throw new Error("Malformed range specifier");const[[r=0,o=0],[a=t-1,i=n-1]]=e.split(":").map(vt);return[[r,o],[a,i]]}(t,e);const s=n?e._rows[o++]:null;let c=new Set(["#"]);for(let e=r;e<=a;e++){const t=s?bt(s.findCell(e+1)):null;let n=t&&t+""||yt(e);for(;c.has(n);)n+="_";c.add(n)}c=new Array(r).concat(Array.from(c));const l=new Array(i-o+1);for(let t=o;t<=i;t++){const n=l[t-o]=Object.create(null,{"#":{value:t+1}}),i=e.getRow(t+1);if(i.hasValues)for(let e=r;e<=a;e++){const t=bt(i.findCell(e+1));null!=t&&(n[c[e+1]]=t)}}return l.columns=c.filter((()=>!0)),l}(this._.getWorksheet(n),t)}}function bt(e){if(!e)return;const{value:t}=e;if(t&&"object"==typeof t&&!(t instanceof Date)){if(t.formula||t.sharedFormula)return t.result&&t.result.error?NaN:t.result;if(t.richText)return wt(t);if(t.text){let{text:e}=t;return e.richText&&(e=wt(e)),t.hyperlink&&t.hyperlink!==e?`${t.hyperlink} ${e}`:e}return t}return t}function wt(e){return e.richText.map((e=>e.text)).join("")}function yt(e){let t="";e++;do{t=String.fromCharCode(64+(e%26||26))+t}while(e=Math.floor((e-1)/26));return t}function vt(e){const[,t,n]=e.match(/^([A-Z]*)(\d*)$/);let r=0;if(t)for(let e=0;e<t.length;e++)r+=Math.pow(26,t.length-e-1)*(t.charCodeAt(e)-64);return[r?r-1:void 0,n?+n-1:void 0]}async function _t(e){const t=await fetch(await e.url());if(!t.ok)throw new Error(`Unable to load file: ${e.name}`);return t}async function gt(e,t,{array:n=!1,typed:r=!1}={}){const o=await e.text();return("\t"===t?n?_e:ve:n?we:be)(o,r&&ge)}class Et{constructor(e,t){Object.defineProperty(this,"name",{value:e,enumerable:!0}),void 0!==t&&Object.defineProperty(this,"mimeType",{value:t+"",enumerable:!0})}async blob(){return(await _t(this)).blob()}async arrayBuffer(){return(await _t(this)).arrayBuffer()}async text(){return(await _t(this)).text()}async json(){return(await _t(this)).json()}async stream(){return(await _t(this)).body}async csv(e){return gt(this,",",e)}async tsv(e){return gt(this,"\t",e)}async image(e){const t=await this.url();return new Promise(((n,r)=>{const o=new Image;new URL(t,document.baseURI).origin!==new URL(location).origin&&(o.crossOrigin="anonymous"),Object.assign(o,e),o.onload=()=>n(o),o.onerror=()=>r(new Error(`Unable to load file: ${this.name}`)),o.src=t}))}async arrow({version:e=4}={}){switch(e){case 4:{const[e,t]=await Promise.all([ut(Re.resolve()),_t(this)]);return e.Table.from(t)}case 9:{const[e,t]=await Promise.all([import(`${lt}${Ue.resolve()}`),_t(this)]);return e.tableFromIPC(t)}case 11:{const[e,t]=await Promise.all([import(`${lt}${De.resolve()}`),_t(this)]);return e.tableFromIPC(t)}default:throw new Error(`unsupported arrow version: ${e}`)}}async sqlite(){return SQLiteDatabaseClient.open(_t(this))}async zip(){const[e,t]=await Promise.all([ut(Oe.resolve()),this.arrayBuffer()]);return new ZipArchive(await e.loadAsync(t))}async xml(e="application/xml"){return(new DOMParser).parseFromString(await this.text(),e)}async html(){return this.xml("text/html")}async xlsx(){const[e,t]=await Promise.all([ut(ze.resolve()),this.arrayBuffer()]);return new Workbook(await(new e.Workbook).xlsx.load(t))}}class FileAttachment extends Et{constructor(e,t,n){super(t,n),Object.defineProperty(this,"_url",{value:e})}async url(){return await this._url+""}}function Ct(e){throw new Error(`File not found: ${e}`)}class ZipArchive{constructor(e){Object.defineProperty(this,"_",{value:e}),this.filenames=Object.keys(e.files).filter((t=>!e.files[t].dir))}file(e){const t=this._.file(e+="");if(!t||t.dir)throw new Error(`file not found: ${e}`);return new ZipArchiveEntry(t)}}class ZipArchiveEntry extends Et{constructor(e){super(e.name),Object.defineProperty(this,"_",{value:e}),Object.defineProperty(this,"_url",{writable:!0})}async url(){return this._url||(this._url=this.blob().then(URL.createObjectURL))}async blob(){return this._.async("blob")}async arrayBuffer(){return this._.async("arraybuffer")}async text(){return this._.async("text")}async json(){return JSON.parse(await this.text())}}var Nt={math:"http://www.w3.org/1998/Math/MathML",svg:"http://www.w3.org/2000/svg",xhtml:"http://www.w3.org/1999/xhtml",xlink:"http://www.w3.org/1999/xlink",xml:"http://www.w3.org/XML/1998/namespace",xmlns:"http://www.w3.org/2000/xmlns/"};var xt=0;function Tt(e){return new At("O-"+(null==e?"":e+"-")+ ++xt)}function At(e){this.id=e,this.href=new URL(`#${e}`,location)+""}At.prototype.toString=function(){return"url("+this.href+")"};var jt=Object.freeze({__proto__:null,canvas:function(e,t){var n=document.createElement("canvas");return n.width=e,n.height=t,n},context2d:function(e,t,n){null==n&&(n=devicePixelRatio);var r=document.createElement("canvas");r.width=e*n,r.height=t*n,r.style.width=e+"px";var o=r.getContext("2d");return o.scale(n,n),o},download:function(e,t="untitled",n="Save"){const r=document.createElement("a"),o=r.appendChild(document.createElement("button"));async function a(){await new Promise(requestAnimationFrame),URL.revokeObjectURL(r.href),r.removeAttribute("href"),o.textContent=n,o.disabled=!1}return o.textContent=n,r.download=t,r.onclick=async t=>{if(o.disabled=!0,r.href)return a();o.textContent="Saving…";try{const t=await("function"==typeof e?e():e);o.textContent="Download",r.href=URL.createObjectURL(t)}catch(e){o.textContent=n}if(t.eventPhase)return a();o.disabled=!1},r},element:function(e,t){var n,r=e+="",o=r.indexOf(":");o>=0&&"xmlns"!==(r=e.slice(0,o))&&(e=e.slice(o+1));var a=Nt.hasOwnProperty(r)?document.createElementNS(Nt[r],e):document.createElement(e);if(t)for(var i in t)o=(r=i).indexOf(":"),n=t[i],o>=0&&"xmlns"!==(r=i.slice(0,o))&&(i=i.slice(o+1)),Nt.hasOwnProperty(r)?a.setAttributeNS(Nt[r],i,n):a.setAttribute(i,n);return a},input:function(e){var t=document.createElement("input");return null!=e&&(t.type=e),t},range:function(e,t,n){1===arguments.length&&(t=e,e=null);var r=document.createElement("input");return r.min=e=null==e?0:+e,r.max=t=null==t?1:+t,r.step=null==n?"any":n=+n,r.type="range",r},select:function(e){var t=document.createElement("select");return Array.prototype.forEach.call(e,(function(e){var n=document.createElement("option");n.value=n.textContent=e,t.appendChild(n)})),t},svg:function(e,t){var n=document.createElementNS("http://www.w3.org/2000/svg","svg");return n.setAttribute("viewBox",[0,0,e,t]),n.setAttribute("width",e),n.setAttribute("height",t),n},text:function(e){return document.createTextNode(e)},uid:Tt});var $t=Object.freeze({__proto__:null,buffer:function(e){return new Promise((function(t,n){var r=new FileReader;r.onload=function(){t(r.result)},r.onerror=n,r.readAsArrayBuffer(e)}))},text:function(e){return new Promise((function(t,n){var r=new FileReader;r.onload=function(){t(r.result)},r.onerror=n,r.readAsText(e)}))},url:function(e){return new Promise((function(t,n){var r=new FileReader;r.onload=function(){t(r.result)},r.onerror=n,r.readAsDataURL(e)}))}});function St(){return this}function qt(e,t){let n=!1;if("function"!=typeof t)throw new Error("dispose is not a function");return{[Symbol.iterator]:St,next:()=>n?{done:!0}:(n=!0,{done:!1,value:e}),return:()=>(n=!0,t(e),{done:!0}),throw:()=>({done:n=!0})}}function Ot(e){let t,n,r=!1;const o=e((function(e){n?(n(e),n=null):r=!0;return t=e}));if(null!=o&&"function"!=typeof o)throw new Error("function"==typeof o.then?"async initializers are not supported":"initializer returned something, but not a dispose function");return{[Symbol.iterator]:St,throw:()=>({done:!0}),return:()=>(null!=o&&o(),{done:!0}),next:function(){return{done:!1,value:r?(r=!1,Promise.resolve(t)):new Promise((e=>n=e))}}}}function Lt(e){switch(e.type){case"range":case"number":return e.valueAsNumber;case"date":return e.valueAsDate;case"checkbox":return e.checked;case"file":return e.multiple?e.files:e.files[0];case"select-multiple":return Array.from(e.selectedOptions,(e=>e.value));default:return e.value}}var kt=Object.freeze({__proto__:null,disposable:qt,filter:function*(e,t){for(var n,r=-1;!(n=e.next()).done;)t(n.value,++r)&&(yield n.value)},input:function(e){return Ot((function(t){var n=function(e){switch(e.type){case"button":case"submit":case"checkbox":return"click";case"file":return"change";default:return"input"}}(e),r=Lt(e);function o(){t(Lt(e))}return e.addEventListener(n,o),void 0!==r&&t(r),function(){e.removeEventListener(n,o)}}))},map:function*(e,t){for(var n,r=-1;!(n=e.next()).done;)yield t(n.value,++r)},observe:Ot,queue:function(e){let t;const n=[],r=e((function(e){n.push(e),t&&(t(n.shift()),t=null);return e}));if(null!=r&&"function"!=typeof r)throw new Error("function"==typeof r.then?"async initializers are not supported":"initializer returned something, but not a dispose function");return{[Symbol.iterator]:St,throw:()=>({done:!0}),return:()=>(null!=r&&r(),{done:!0}),next:function(){return{done:!1,value:n.length?Promise.resolve(n.shift()):new Promise((e=>t=e))}}}},range:function*(e,t,n){e=+e,t=+t,n=(o=arguments.length)<2?(t=e,e=0,1):o<3?1:+n;for(var r=-1,o=0|Math.max(0,Math.ceil((t-e)/n));++r<o;)yield e+r*n},valueAt:function(e,t){if(!(!isFinite(t=+t)||t<0||t!=t|0))for(var n,r=-1;!(n=e.next()).done;)if(++r===t)return n.value},worker:function(e){const t=URL.createObjectURL(new Blob([e],{type:"text/javascript"})),n=new Worker(t);return qt(n,(()=>{n.terminate(),URL.revokeObjectURL(t)}))}});function Mt(e){return e&&"function"==typeof e.toArrowBuffer}function It(e){return e&&"function"==typeof e.getChild&&"function"==typeof e.toArray&&e.schema&&Array.isArray(e.schema.fields)}function Pt(e){return{name:e.name,type:Rt(e.type),nullable:e.nullable,databaseType:String(e.type)}}function Rt(e){switch(e.typeId){case 2:return"integer";case 3:case 7:return"number";case 4:case 15:return"buffer";case 5:return"string";case 6:return"boolean";case 8:case 9:case 10:return"date";case 12:case 16:return"array";case 13:case 14:return"object";default:return"other"}}async function Ut(){return await import(`${lt}${De.resolve()}`)}let Dt;class DuckDBClient{constructor(e){Object.defineProperties(this,{_db:{value:e}})}async queryStream(e,t){const n=await this._db.connect();let r,o;try{if(t?.length>0){const o=await n.prepare(e);r=await o.send(...t)}else r=await n.send(e);if(o=await r.next(),o.done)throw new Error("missing first batch")}catch(e){throw await n.close(),e}return{schema:(a=o.value,a.schema.fields.map(Pt)),async*readRows(){try{for(;!o.done;)yield o.value.toArray(),o=await r.next()}finally{await n.close()}}};var a}async query(e,t){const n=await this.queryStream(e,t),r=[];for await(const e of n.readRows())for(const t of e)r.push(t);return r.schema=n.schema,r}async queryRow(e,t){const n=(await this.queryStream(e,t)).readRows();try{const{done:e,value:t}=await n.next();return e||!t.length?null:t[0]}finally{await n.return()}}async sql(e,...t){return await this.query(e.join("?"),t)}queryTag(e,...t){return[e.join("?"),t]}escape(e){return`"${e}"`}async describeTables(){return(await this.query("SHOW TABLES")).map((({name:e})=>({name:e})))}async describeColumns({table:e}={}){return(await this.query(`DESCRIBE ${this.escape(e)}`)).map((({column_name:e,column_type:t,null:n})=>({name:e,type:Wt(t),nullable:"NO"!==n,databaseType:t})))}static async of(e={},t={}){const n=await async function(){void 0===Dt&&(Dt=async function(){const e=await import(`${lt}${Ve.resolve()}`),t=await e.selectBundle({mvp:{mainModule:`${lt}${Ve.resolve("dist/duckdb-mvp.wasm")}`,mainWorker:`${lt}${Ve.resolve("dist/duckdb-browser-mvp.worker.js")}`},eh:{mainModule:`${lt}${Ve.resolve("dist/duckdb-eh.wasm")}`,mainWorker:`${lt}${Ve.resolve("dist/duckdb-browser-eh.worker.js")}`}}),n=new e.ConsoleLogger;return{module:e,bundle:t,logger:n}}());const{module:e,bundle:t,logger:n}=await Dt,r=await e.createWorker(t.mainWorker),o=new e.AsyncDuckDB(n,r);return await o.instantiate(t.mainModule),o}();return void 0===t.query?.castTimestampToDate&&(t={...t,query:{...t.query,castTimestampToDate:!0}}),void 0===t.query?.castBigIntToDouble&&(t={...t,query:{...t.query,castBigIntToDouble:!0}}),await n.open(t),await Promise.all(Object.entries(e).map((async([e,t])=>{if(t instanceof FileAttachment)await Ft(n,e,t);else if(It(t))await Bt(n,e,t);else if(Array.isArray(t))await zt(n,e,t);else if(Mt(t))await async function(e,t,n){const r=(await Ut()).tableFromIPC(n.toArrowBuffer());return await Bt(e,t,r)}(n,e,t);else if("data"in t){const{data:r,...o}=t;It(r)?await Bt(n,e,r,o):await zt(n,e,r,o)}else{if(!("file"in t))throw new Error(`invalid source: ${t}`);{const{file:r,...o}=t;await Ft(n,e,r,o)}}}))),new DuckDBClient(n)}}async function Ft(e,t,n,r){const o=await n.url();if(o.startsWith("blob:")){const t=await n.arrayBuffer();await e.registerFileBuffer(n.name,new Uint8Array(t))}else await e.registerFileURL(n.name,o,4);const a=await e.connect();try{switch(n.mimeType){case"text/csv":case"text/tab-separated-values":return await a.insertCSVFromPath(n.name,{name:t,schema:"main",...r}).catch((async e=>{if(e.toString().includes("Could not convert"))return await async function(e,t,n){const r=await e.prepare(`CREATE TABLE '${n}' AS SELECT * FROM read_csv_auto(?, ALL_VARCHAR=TRUE)`);return await r.send(t.name)}(a,n,t);throw e}));case"application/json":return await a.insertJSONFromPath(n.name,{name:t,schema:"main",...r});default:if(/\.arrow$/i.test(n.name)){const e=new Uint8Array(await n.arrayBuffer());return await a.insertArrowFromIPCStream(e,{name:t,schema:"main",...r})}if(/\.parquet$/i.test(n.name))return await a.query(`CREATE VIEW '${t}' AS SELECT * FROM parquet_scan('${n.name}')`);throw new Error(`unknown file type: ${n.mimeType}`)}}finally{await a.close()}}async function Bt(e,t,n,r){const o=await e.connect();try{await o.insertArrowTable(n,{name:t,schema:"main",...r})}finally{await o.close()}}async function zt(e,t,n,r){const o=(await Ut()).tableFromJSON(n);return await Bt(e,t,o,r)}function Wt(e){switch(e){case"BIGINT":case"HUGEINT":case"UBIGINT":return"bigint";case"DOUBLE":case"REAL":case"FLOAT":return"number";case"INTEGER":case"SMALLINT":case"TINYINT":case"USMALLINT":case"UINTEGER":case"UTINYINT":return"integer";case"BOOLEAN":return"boolean";case"DATE":case"TIMESTAMP":case"TIMESTAMP WITH TIME ZONE":return"date";case"VARCHAR":case"UUID":return"string";default:return/^DECIMAL\(/.test(e)?"integer":"other"}}function Ht(e,t){return function(n){var r,o,a,i,s,c,l,u,f=n[0],d=[],p=null,m=-1;for(s=1,c=arguments.length;s<c;++s){if((r=arguments[s])instanceof Node)d[++m]=r,f+="\x3c!--o:"+m+"--\x3e";else if(Array.isArray(r)){for(l=0,u=r.length;l<u;++l)(o=r[l])instanceof Node?(null===p&&(d[++m]=p=document.createDocumentFragment(),f+="\x3c!--o:"+m+"--\x3e"),p.appendChild(o)):(p=null,f+=o);p=null}else f+=r;f+=n[s]}if(p=e(f),++m>0){for(a=new Array(m),i=document.createTreeWalker(p,NodeFilter.SHOW_COMMENT,null,!1);i.nextNode();)o=i.currentNode,/^o:/.test(o.nodeValue)&&(a[+o.nodeValue.slice(2)]=o);for(s=0;s<m;++s)(o=a[s])&&o.parentNode.replaceChild(d[s],o)}return 1===p.childNodes.length?p.removeChild(p.firstChild):11===p.nodeType?((o=t()).appendChild(p),o):p}}Object.defineProperty(DuckDBClient.prototype,"dialect",{value:"duckdb"});const Vt=Ht((function(e){var t=document.createElement("template");return t.innerHTML=e.trim(),document.importNode(t.content,!0)}),(function(){return document.createElement("span")}));function Gt(e){let t;Object.defineProperties(this,{generator:{value:Ot((e=>{t=e}))},value:{get:()=>e,set:n=>t(e=n)}}),void 0!==e&&t(e)}function*Yt(){for(;;)yield Date.now()}var Zt=new Map;function Jt(e,t){var n;return(n=Zt.get(e=+e))?n.then((()=>t)):(n=Date.now())>=e?Promise.resolve(t):function(e,t){var n=new Promise((function(n){Zt.delete(t);var r=t-e;if(!(r>0))throw new Error("invalid time");if(r>2147483647)throw new Error("too long to wait");setTimeout(n,r)}));return Zt.set(t,n),n}(n,e).then((()=>t))}var Kt=Object.freeze({__proto__:null,delay:function(e,t){return new Promise((function(n){setTimeout((function(){n(t)}),e)}))},tick:function(e,t){return Jt(Math.ceil((Date.now()+1)/e)*e,t)},when:Jt});function Xt(e,t){if(/^(\w+:)|\/\//i.test(e))return e;if(/^[.]{0,2}\//i.test(e))return new URL(e,null==t?location:t).href;if(!e.length||/^[\s._]/.test(e)||/\s$/.test(e))throw new Error("illegal name");return"https://unpkg.com/"+e}const Qt=Ht((function(e){var t=document.createElementNS("http://www.w3.org/2000/svg","g");return t.innerHTML=e.trim(),t}),(function(){return document.createElementNS("http://www.w3.org/2000/svg","g")}));var en=String.raw;function tn(e){return new Promise((function(t,n){var r=document.createElement("link");r.rel="stylesheet",r.href=e,r.onerror=n,r.onload=t,document.head.appendChild(r)}))}function nn(){return Ot((function(e){var t=e(document.body.clientWidth);function n(){var n=document.body.clientWidth;n!==t&&e(t=n)}return window.addEventListener("resize",n),function(){window.removeEventListener("resize",n)}}))}function rn(e,t){return null==e||null==t?NaN:e<t?-1:e>t?1:e>=t?0:NaN}function on(e,t=rn){let n,r=!1;if(1===t.length){let o;for(const a of e){const e=t(a);(r?rn(e,o)>0:0===rn(e,e))&&(n=a,o=e,r=!0)}}else for(const o of e)(r?t(o,n)>0:0===t(o,o))&&(n=o,r=!0);return n}function an(e){return Array.isArray(e)&&(sn(e.schema)||(t=e.columns,Array.isArray(t)&&t.every((e=>"string"==typeof e)))||function(e){const t=Math.min(20,e.length);for(let n=0;n<t;++n){const t=e[n];if(null===t||"object"!=typeof t)return!1}return t>0&&function(e){for(const t in e)return!0;return!1}(e[0])}(e)||un(e)||fn(e))||dn(e);var t}function sn(e){return Array.isArray(e)&&e.every(cn)}function cn(e){return e&&"string"==typeof e.name&&"string"==typeof e.type}function ln(e){return dn(e)||un(e)||fn(e)}function un(e){const t=Math.min(20,e.length);if(!(t>0))return!1;let n,r=!1;for(let o=0;o<t;++o){const t=e[o];if(null==t)continue;const a=typeof t;if(void 0===n)switch(a){case"number":case"boolean":case"string":case"bigint":n=a;break;default:return!1}else if(a!==n)return!1;r=!0}return r}function fn(e){const t=Math.min(20,e.length);if(!(t>0))return!1;let n=!1;for(let r=0;r<t;++r){const t=e[r];if(null!=t){if(!(t instanceof Date))return!1;n=!0}}return n}function dn(e){return e instanceof Int8Array||e instanceof Int16Array||e instanceof Int32Array||e instanceof Uint8Array||e instanceof Uint8ClampedArray||e instanceof Uint16Array||e instanceof Uint32Array||e instanceof Float32Array||e instanceof Float64Array}const pn=Object.assign((async(e,t,n,r)=>{if(e=await hn(await e,r),(o=e)&&("function"==typeof o.sql||"function"==typeof o.queryTag&&("function"==typeof o.query||"function"==typeof o.queryStream))&&("table"!==a||"function"==typeof o.describeColumns)&&o!==pn)return yn(e,function(e,t){const n="function"==typeof t.escape?t.escape:e=>e,{select:r,from:o,filter:a,sort:i,slice:s}=e;if(!o.table)throw new Error("missing from table");if(r.columns&&0===r.columns.length)throw new Error("at least one column must be selected");const c=new Map(e.names?.map((({column:e,name:t})=>[e,t]))),l=[[`SELECT ${r.columns?r.columns.map((e=>{const t=c.get(e);return t?`${n(e)} AS ${n(t)}`:n(e)})).join(", "):"*"} FROM ${vn(o.table,n)}`]];for(let e=0;e<a.length;++e)_n(e?"\nAND ":"\nWHERE ",l),En(a[e],l,n);for(let e=0;e<i.length;++e)_n(e?", ":"\nORDER BY ",l),gn(i[e],l,n);if("mssql"===t.dialect||"oracle"===t.dialect){if(null!==s.to||null!==s.from){if(!i.length){if(!r.columns)throw new Error("at least one column must be explicitly specified. Received '*'.");_n("\nORDER BY ",l),gn({column:r.columns[0],direction:"ASC"},l,n)}_n(`\nOFFSET ${s.from||0} ROWS`,l),_n(`\nFETCH NEXT ${null!==s.to?s.to-(s.from||0):1e9} ROWS ONLY`,l)}}else null===s.to&&null===s.from||_n("\nLIMIT "+(null!==s.to?s.to-(s.from||0):1e9),l),null!==s.from&&_n(` OFFSET ${s.from}`,l);return l}(t,e),n);var o,a;if(an(e))return function(e,t){const n=e;let{schema:r,columns:o}=e,a=!1;sn(r)||(r=Bn(e,o),a=!0);const i=new Map(r.map((({name:e,type:t})=>[e,t])));if(t.types){for(const{name:e,type:o}of t.types){i.set(e,o),r===n.schema&&(r=r.slice());const t=r.findIndex((t=>t.name===e));t>-1&&(r[t]={...r[t],type:o})}e=e.map((e=>Dn(e,i,r)))}else a&&(e=e.map((e=>Dn(e,i,r))));for(const{type:n,operands:r}of t.filter){const[{value:t}]=r,o=r.slice(1).map((({value:e})=>e));switch(n){case"v":{const[n]=o,r=Pn(n);e=e.filter((e=>r(e[t])));break}case"nv":{const[n]=o,r=Pn(n);e=e.filter((e=>!r(e[t])));break}case"eq":{const[n]=o;if(n instanceof Date){const r=+n;e=e.filter((e=>+e[t]===r))}else e=e.filter((e=>e[t]===n));break}case"ne":{const[n]=o;e=e.filter((e=>e[t]!==n));break}case"c":{const[n]=o;e=e.filter((e=>"string"==typeof e[t]&&e[t].includes(n)));break}case"nc":{const[n]=o;e=e.filter((e=>"string"==typeof e[t]&&!e[t].includes(n)));break}case"in":{const n=new Set(o);e=e.filter((e=>n.has(e[t])));break}case"nin":{const n=new Set(o);e=e.filter((e=>!n.has(e[t])));break}case"n":e=e.filter((e=>null==e[t]));break;case"nn":e=e.filter((e=>null!=e[t]));break;case"lt":{const[n]=o;e=e.filter((e=>e[t]<n));break}case"lte":{const[n]=o;e=e.filter((e=>e[t]<=n));break}case"gt":{const[n]=o;e=e.filter((e=>e[t]>n));break}case"gte":{const[n]=o;e=e.filter((e=>e[t]>=n));break}default:throw new Error(`unknown filter type: ${n}`)}}for(const{column:r,direction:o}of function(e){if("function"!=typeof e[Symbol.iterator])throw new TypeError("values is not iterable");return Array.from(e).reverse()}(t.sort)){const t="desc"===o?Tn:xn;e===n&&(e=e.slice()),e.sort(((e,n)=>t(e[r],n[r])))}let{from:s,to:c}=t.slice;s=null==s?0:Math.max(0,s),c=null==c?1/0:Math.max(0,c),(s>0||c<1/0)&&(e=e.slice(Math.max(0,s),Math.max(0,c)));if(t.select.columns){if(r){const e=new Map(r.map((e=>[e.name,e])));r=t.select.columns.map((t=>e.get(t)))}o&&(o=t.select.columns),e=e.map((e=>Object.fromEntries(t.select.columns.map((t=>[t,e[t]])))))}if(t.names){const n=new Map(t.names.map((e=>[e.column,e])));r&&(r=r.map((e=>{const t=n.get(e.name);return{...e,...t?{name:t.name}:null}}))),o&&(o=o.map((e=>n.get(e)?.name??e))),e=e.map((e=>Object.fromEntries(Object.keys(e).map((t=>[n.get(t)?.name??t,e[t]])))))}e!==n&&(r&&(e.schema=r),o&&(e.columns=o));return e}(e,t);if(!e)throw new Error("missing data source");throw new Error("invalid data source")}),{sql:(e,t,n)=>async function(){return yn(await bn(await e,n),arguments,t)}});function mn(e){const t=new WeakMap;return(n,r)=>{if(!n)throw new Error("data source not found");let o=t.get(n);return(!o||an(n)&&n.length!==o._numRows)&&(o=e(n,r),o._numRows=n.length,t.set(n,o)),o}}const hn=mn((async(e,t)=>{if(e instanceof FileAttachment){switch(e.mimeType){case"text/csv":return e.csv();case"text/tab-separated-values":return e.tsv();case"application/json":return e.json();case"application/x-sqlite3":return e.sqlite()}if(/\.(arrow|parquet)$/i.test(e.name))return wn(e,t);throw new Error(`unsupported file type: ${e.mimeType}`)}return It(e)||Mt(e)?wn(e,t):an(e)&&ln(e)?Array.from(e,(e=>({value:e}))):e})),bn=mn((async(e,t)=>{if(e instanceof FileAttachment){switch(e.mimeType){case"text/csv":case"text/tab-separated-values":case"application/json":return wn(e,t);case"application/x-sqlite3":return e.sqlite()}if(/\.(arrow|parquet)$/i.test(e.name))return wn(e,t);throw new Error(`unsupported file type: ${e.mimeType}`)}return an(e)?wn(await async function(e,t){const n=await Ut();return ln(e)?n.tableFromArrays({[t]:e}):n.tableFromJSON(e)}(e,t),t):It(e)||Mt(e)?wn(e,t):e}));function wn(e,t=(e instanceof FileAttachment?function(e){return e.name.replace(/@\d+(?=\.|$)/,"").replace(/\.\w+$/,"")}(e):"__table")){return DuckDBClient.of({[t]:e})}async function yn(e,t,n){if(!e)throw new Error("missing data source");if("function"==typeof e.queryTag){const r=new AbortController,o={signal:r.signal};if(n.then((()=>r.abort("invalidated"))),"function"==typeof e.queryStream)return async function*(e){let t=performance.now();const n=await e,r=[];r.done=!1,r.error=null,r.schema=n.schema;try{for await(const e of n.readRows()){performance.now()-t>150&&r.length>0&&(yield r,t=performance.now());for(const t of e)r.push(t)}r.done=!0,yield r}catch(e){r.error=e,yield r}}(e.queryStream(...e.queryTag.apply(e,t),o));if("function"==typeof e.query)return e.query(...e.queryTag.apply(e,t),o)}if("function"==typeof e.sql)return e.sql.apply(e,t);throw new Error("source does not implement query, queryStream, or sql")}function vn(e,t){if("object"==typeof e){let n="";return null!=e.database&&(n+=t(e.database)+"."),null!=e.schema&&(n+=t(e.schema)+"."),n+=t(e.table),n}return t(e)}function _n(e,t){const n=t[0];n[n.length-1]+=e}function gn({column:e,direction:t},n,r){_n(`${r(e)} ${t.toUpperCase()}`,n)}function En({type:e,operands:t},n,r){if(t.length<1)throw new Error("Invalid operand length");if(1===t.length||"v"===e||"nv"===e)switch(Cn(t[0],n,r),e){case"n":case"nv":return void _n(" IS NULL",n);case"nn":case"v":return void _n(" IS NOT NULL",n);default:throw new Error("Invalid filter operation")}if(2!==t.length||["in","nin"].includes(e)){var o;switch(Cn(t[0],n,r),e){case"in":_n(" IN (",n);break;case"nin":_n(" NOT IN (",n);break;default:throw new Error("Invalid filter operation")}!function(e,t){let n=!0;for(const r of e)n?n=!1:_n(",",t),t.push(r.value),t[0].push("")}(t.slice(1),n),_n(")",n)}else{if(["c","nc"].includes(e)){switch(Cn(t[0],n,r),e){case"c":_n(" LIKE ",n);break;case"nc":_n(" NOT LIKE ",n)}return void Cn((o=t[1],{...o,value:`%${o.value}%`}),n,r)}switch(Cn(t[0],n,r),e){case"eq":_n(" = ",n);break;case"ne":_n(" <> ",n);break;case"gt":_n(" > ",n);break;case"lt":_n(" < ",n);break;case"gte":_n(" >= ",n);break;case"lte":_n(" <= ",n);break;default:throw new Error("Invalid filter operation")}Cn(t[1],n,r)}}function Cn(e,t,n){"column"===e.type?_n(n(e.value),t):(t.push(e.value),t[0].push(""))}function Nn(e,t){return(null==e||!(e>=e))-(null==t||!(t>=t))}function xn(e,t){return Nn(e,t)||(e<t?-1:e>t?1:0)}function Tn(e,t){return Nn(e,t)||(e>t?-1:e<t?1:0)}const An=e=>"number"==typeof e&&!Number.isNaN(e),jn=e=>Number.isInteger(e)&&!Number.isNaN(e),$n=e=>"string"==typeof e,Sn=e=>"boolean"==typeof e,qn=e=>"bigint"==typeof e,On=e=>e instanceof Date&&!isNaN(e),Ln=e=>e instanceof ArrayBuffer,kn=e=>Array.isArray(e),Mn=e=>"object"==typeof e&&null!==e,In=e=>null!=e;function Pn(e){switch(e){case"string":return $n;case"bigint":return qn;case"boolean":return Sn;case"number":return An;case"integer":return jn;case"date":return On;case"buffer":return Ln;case"array":return kn;case"object":return Mn;default:return In}}const Rn=/^(([-+]\d{2})?\d{4}(-\d{2}(-\d{2}))|(\d{1,2})\/(\d{1,2})\/(\d{2,4}))([T ]\d{2}:\d{2}(:\d{2}(\.\d{3})?)?(Z|[-+]\d{2}:\d{2})?)?$/;function Un(e,t){switch(t){case"string":return"string"==typeof e||null==e?e:String(e);case"boolean":if("string"==typeof e){const t=e.trim().toLowerCase();return"true"===t||"false"!==t&&null}return"boolean"==typeof e||null==e?e:Boolean(e);case"bigint":return"bigint"==typeof e||null==e?e:Number.isInteger("string"!=typeof e||e.trim()?+e:NaN)?BigInt(e):void 0;case"integer":case"number":return"number"==typeof e?e:null==e||"string"==typeof e&&!e.trim()?NaN:Number(e);case"date":{if(e instanceof Date||null==e)return e;if("number"==typeof e)return new Date(e);const t=String(e).trim();return"string"!=typeof e||t?new Date(Rn.test(t)?t:NaN):null}case"array":case"object":case"buffer":case"other":return e;default:throw new Error(`Unable to coerce to type: ${t}`)}}function Dn(e,t,n){const r={};for(const o of n){const n=t.get(o.name),a=e[o.name];r[o.name]="raw"===n?a:Un(a,n)}return r}const Fn=["boolean","integer","number","date","bigint","array","object","buffer"];function Bn(e,t=function(e){const t=new Set;for(const n of e)if(n)for(const e in n)Object.prototype.hasOwnProperty.call(n,e)&&t.add(e);return Array.from(t)}(e)){const n=[],r=e.slice(0,100);for(const e of t){const t={boolean:0,integer:0,number:0,date:0,string:0,array:0,object:0,bigint:0,buffer:0,defined:0};for(const n of r){let r=n[e];if(null==r)continue;const o=typeof r;if("string"!==o)++t.defined,Array.isArray(r)?++t.array:r instanceof Date?++t.date:r instanceof ArrayBuffer?++t.buffer:"number"===o?(++t.number,Number.isInteger(r)&&++t.integer):o in t&&++t[o];else{if(r=r.trim(),!r)continue;++t.defined,++t.string,/^(true|false)$/i.test(r)?++t.boolean:r&&!isNaN(r)?(++t.number,Number.isInteger(+r)&&++t.integer):Rn.test(r)&&++t.date}}const o=Math.max(1,.9*t.defined),a=on(Fn,(e=>t[e]>=o?t[e]:NaN))??(t.string>=o?"string":"other");n.push({name:e,type:a,inferred:a})}return n}const Library=Object.assign(Object.defineProperties((function(e){const t=function(e){return null==e?ut:ot(e)}(e);var n;Object.defineProperties(this,(n={FileAttachment:()=>Ct,Mutable:()=>Gt,now:Yt,width:nn,dot:()=>t(Ae.resolve()),htl:()=>t(qe.resolve()),html:()=>Vt,md:()=>function(e){return e(Le.resolve()).then((function(t){return Ht((function(n){var r=document.createElement("div");r.innerHTML=t(n,{langPrefix:""}).trim();var o=r.querySelectorAll("pre code[class]");return o.length>0&&e(je.resolve()).then((function(t){o.forEach((function(n){function r(){t.highlightBlock(n),n.parentNode.classList.add("observablehq--md-pre")}t.getLanguage(n.className)?r():e(je.resolve("async-languages/index.js")).then((r=>{if(r.has(n.className))return e(je.resolve("async-languages/"+r.get(n.className))).then((e=>{t.registerLanguage(n.className,e)}))})).then(r,r)}))})),r}),(function(){return document.createElement("div")}))}))}(t),svg:()=>Qt,tex:()=>function(e){return Promise.all([e($e.resolve()),e.resolve($e.resolve("dist/katex.min.css")).then(tn)]).then((function(e){var t=e[0],n=r();function r(e){return function(){var n=document.createElement("div");return t.render(en.apply(String,arguments),n,e),n.removeChild(n.firstChild)}}return n.options=r,n.block=r({displayMode:!0}),n}))}(t),_:()=>t(Se.resolve()),aq:()=>t.alias({"apache-arrow":Re.resolve()})(Fe.resolve()),Arrow:()=>t(Re.resolve()),d3:()=>t(Ne.resolve()),DuckDBClient:()=>DuckDBClient,Inputs:()=>t(xe.resolve()).then((e=>({...e,file:e.fileOf(Et)}))),L:()=>async function(e){const t=await e(He.resolve());if(!t._style){const n=document.createElement("link");n.rel="stylesheet",n.href=await e.resolve(He.resolve("dist/leaflet.css")),t._style=document.head.appendChild(n)}return t}(t),mermaid:()=>async function(e){const t=await e(We.resolve());return t.initialize({securityLevel:"loose",theme:"neutral"}),function(){const e=document.createElement("div");return e.innerHTML=t.render(Tt().id,String.raw.apply(String,arguments)),e.removeChild(e.firstChild)}}(t),Plot:()=>t(Te.resolve()),__query:()=>pn,require:()=>t,resolve:()=>Xt,SQLite:()=>ft(t),SQLiteDatabaseClient:()=>SQLiteDatabaseClient,topojson:()=>t(Be.resolve()),vl:()=>async function(e){const[t,n,r]=await Promise.all([Me,Ie,Pe].map((t=>e(t.resolve()))));return r.register(t,n)}(t),aapl:()=>new FileAttachment("https://static.observableusercontent.com/files/3ccff97fd2d93da734e76829b2b066eafdaac6a1fafdec0faf6ebc443271cfc109d29e80dd217468fcb2aff1e6bffdc73f356cc48feb657f35378e6abbbb63b9").csv({typed:!0}),alphabet:()=>new FileAttachment("https://static.observableusercontent.com/files/75d52e6c3130b1cae83cda89305e17b50f33e7420ef205587a135e8562bcfd22e483cf4fa2fb5df6dff66f9c5d19740be1cfaf47406286e2eb6574b49ffc685d").csv({typed:!0}),cars:()=>new FileAttachment("https://static.observableusercontent.com/files/048ec3dfd528110c0665dfa363dd28bc516ffb7247231f3ab25005036717f5c4c232a5efc7bb74bc03037155cb72b1abe85a33d86eb9f1a336196030443be4f6").csv({typed:!0}),citywages:()=>new FileAttachment("https://static.observableusercontent.com/files/39837ec5121fcc163131dbc2fe8c1a2e0b3423a5d1e96b5ce371e2ac2e20a290d78b71a4fb08b9fa6a0107776e17fb78af313b8ea70f4cc6648fad68ddf06f7a").csv({typed:!0}),diamonds:()=>new FileAttachment("https://static.observableusercontent.com/files/87942b1f5d061a21fa4bb8f2162db44e3ef0f7391301f867ab5ba718b225a63091af20675f0bfe7f922db097b217b377135203a7eab34651e21a8d09f4e37252").csv({typed:!0}),flare:()=>new FileAttachment("https://static.observableusercontent.com/files/a6b0d94a7f5828fd133765a934f4c9746d2010e2f342d335923991f31b14120de96b5cb4f160d509d8dc627f0107d7f5b5070d2516f01e4c862b5b4867533000").csv({typed:!0}),industries:()=>new FileAttachment("https://static.observableusercontent.com/files/76f13741128340cc88798c0a0b7fa5a2df8370f57554000774ab8ee9ae785ffa2903010cad670d4939af3e9c17e5e18e7e05ed2b38b848ac2fc1a0066aa0005f").csv({typed:!0}),miserables:()=>new FileAttachment("https://static.observableusercontent.com/files/31d904f6e21d42d4963ece9c8cc4fbd75efcbdc404bf511bc79906f0a1be68b5a01e935f65123670ed04e35ca8cae3c2b943f82bf8db49c5a67c85cbb58db052").json(),olympians:()=>new FileAttachment("https://static.observableusercontent.com/files/31ca24545a0603dce099d10ee89ee5ae72d29fa55e8fc7c9ffb5ded87ac83060d80f1d9e21f4ae8eb04c1e8940b7287d179fe8060d887fb1f055f430e210007c").csv({typed:!0}),penguins:()=>new FileAttachment("https://static.observableusercontent.com/files/715db1223e067f00500780077febc6cebbdd90c151d3d78317c802732252052ab0e367039872ab9c77d6ef99e5f55a0724b35ddc898a1c99cb14c31a379af80a").csv({typed:!0}),weather:()=>new FileAttachment("https://static.observableusercontent.com/files/693a46b22b33db0f042728700e0c73e836fa13d55446df89120682d55339c6db7cc9e574d3d73f24ecc9bc7eb9ac9a1e7e104a1ee52c00aab1e77eb102913c1f").csv({typed:!0}),DOM:jt,Files:$t,Generators:kt,Promises:Kt},Object.fromEntries(Object.entries(n).map(zn))))}),{resolve:{get:()=>ut.resolve,enumerable:!0,configurable:!0},require:{get:()=>ut,set:function(e){ut=e},enumerable:!0,configurable:!0}}),{resolveFrom:nt,requireFrom:ot});function zn([e,t]){return[e,{value:t,writable:!0,enumerable:!0}]}class RuntimeError extends Error{constructor(e,t){super(e),this.input=t}}function Wn(e){return()=>e}function Hn(e){return e}RuntimeError.prototype.name="RuntimeError";const Vn=Array.prototype.map;function Gn(){}const Yn=Symbol("no-observer");function Variable(e,t,n){var r;n||(n=Yn),Object.defineProperties(this,{_observer:{value:n,writable:!0},_definition:{value:Kn,writable:!0},_duplicate:{value:void 0,writable:!0},_duplicates:{value:void 0,writable:!0},_indegree:{value:NaN,writable:!0},_inputs:{value:[],writable:!0},_invalidate:{value:Gn,writable:!0},_module:{value:t},_name:{value:null,writable:!0},_outputs:{value:new Set,writable:!0},_promise:{value:Promise.resolve(void 0),writable:!0},_reachable:{value:n!==Yn,writable:!0},_rejector:{value:(r=this,e=>{if(e===Xn)throw e;if(e===Kn)throw new RuntimeError(`${r._name} is not defined`,r._name);if(e instanceof Error&&e.message)throw new RuntimeError(e.message,r._name);throw new RuntimeError(`${r._name} could not be resolved`,r._name)})},_type:{value:e},_value:{value:void 0,writable:!0},_version:{value:0,writable:!0}})}function Zn(e){e._module._runtime._dirty.add(e),e._outputs.add(this)}function Jn(e){e._module._runtime._dirty.add(e),e._outputs.delete(this)}function Kn(){throw Kn}function Xn(){throw Xn}function Qn(e){return()=>{throw new RuntimeError(`${e} is defined more than once`)}}function er(e,t,n){const r=this._module._scope,o=this._module._runtime;if(this._inputs.forEach(Jn,this),t.forEach(Zn,this),this._inputs=t,this._definition=n,this._value=void 0,n===Gn?o._variables.delete(this):o._variables.add(this),e!==this._name||r.get(e)!==this){let t,a;if(this._name)if(this._outputs.size)r.delete(this._name),a=this._module._resolve(this._name),a._outputs=this._outputs,this._outputs=new Set,a._outputs.forEach((function(e){e._inputs[e._inputs.indexOf(this)]=a}),this),a._outputs.forEach(o._updates.add,o._updates),o._dirty.add(a).add(this),r.set(this._name,a);else if((a=r.get(this._name))===this)r.delete(this._name);else{if(3!==a._type)throw new Error;a._duplicates.delete(this),this._duplicate=void 0,1===a._duplicates.size&&(a=a._duplicates.keys().next().value,t=r.get(this._name),a._outputs=t._outputs,t._outputs=new Set,a._outputs.forEach((function(e){e._inputs[e._inputs.indexOf(t)]=a})),a._definition=a._duplicate,a._duplicate=void 0,o._dirty.add(t).add(a),o._updates.add(a),r.set(this._name,a))}if(this._outputs.size)throw new Error;e&&((a=r.get(e))?3===a._type?(this._definition=Qn(e),this._duplicate=n,a._duplicates.add(this)):2===a._type?(this._outputs=a._outputs,a._outputs=new Set,this._outputs.forEach((function(e){e._inputs[e._inputs.indexOf(a)]=this}),this),o._dirty.add(a).add(this),r.set(e,this)):(a._duplicate=a._definition,this._duplicate=n,t=new Variable(3,this._module),t._name=e,t._definition=this._definition=a._definition=Qn(e),t._outputs=a._outputs,a._outputs=new Set,t._outputs.forEach((function(e){e._inputs[e._inputs.indexOf(a)]=t})),t._duplicates=new Set([this,a]),o._dirty.add(a).add(t),o._updates.add(a).add(t),r.set(e,t)):r.set(e,this)),this._name=e}return this._version>0&&++this._version,o._updates.add(this),o._compute(),this}Object.defineProperties(Variable.prototype,{_pending:{value:function(){this._observer.pending&&this._observer.pending()},writable:!0,configurable:!0},_fulfilled:{value:function(e){this._observer.fulfilled&&this._observer.fulfilled(e,this._name)},writable:!0,configurable:!0},_rejected:{value:function(e){this._observer.rejected&&this._observer.rejected(e,this._name)},writable:!0,configurable:!0},define:{value:function(e,t,n){switch(arguments.length){case 1:n=e,e=t=null;break;case 2:n=t,"string"==typeof e?t=null:(t=e,e=null)}return er.call(this,null==e?null:String(e),null==t?[]:Vn.call(t,this._module._resolve,this._module),"function"==typeof n?n:Wn(n))},writable:!0,configurable:!0},delete:{value:function(){return er.call(this,null,[],Gn)},writable:!0,configurable:!0},import:{value:function(e,t,n){arguments.length<3&&(n=t,t=e);return er.call(this,String(t),[n._resolve(String(e))],Hn)},writable:!0,configurable:!0}});const tr=Symbol("variable"),nr=Symbol("invalidation"),rr=Symbol("visibility");function Module(e,t=[]){Object.defineProperties(this,{_runtime:{value:e},_scope:{value:new Map},_builtins:{value:new Map([["@variable",tr],["invalidation",nr],["visibility",rr],...t])},_source:{value:null,writable:!0}})}async function or(e,t){await e._compute();try{return await t._promise}catch(n){if(n===Xn)return or(e,t);throw n}}function ar(e){return e._name}Object.defineProperties(Module.prototype,{_resolve:{value:function(e){let t,n=this._scope.get(e);if(!n)if(n=new Variable(2,this),this._builtins.has(e))n.define(e,Wn(this._builtins.get(e)));else if(this._runtime._builtin._scope.has(e))n.import(e,this._runtime._builtin);else{try{t=this._runtime._global(e)}catch(t){return n.define(e,function(e){return()=>{throw e}}(t))}void 0===t?this._scope.set(n._name=e,n):n.define(e,Wn(t))}return n},writable:!0,configurable:!0},redefine:{value:function(e){const t=this._scope.get(e);if(!t)throw new RuntimeError(`${e} is not defined`);if(3===t._type)throw new RuntimeError(`${e} is defined more than once`);return t.define.apply(t,arguments)},writable:!0,configurable:!0},define:{value:function(){const e=new Variable(1,this);return e.define.apply(e,arguments)},writable:!0,configurable:!0},derive:{value:function(e,t){const n=new Map,r=new Set,o=[];function a(e){let t=n.get(e);return t||(t=new Module(e._runtime,e._builtins),t._source=e,n.set(e,t),o.push([t,e]),r.add(e),t)}const i=a(this);for(const n of e){const{alias:e,name:r}="object"==typeof n?n:{name:n};i.import(r,null==e?r:e,t)}for(const e of r)for(const[t,n]of e._scope)if(n._definition===Hn){if(e===this&&i._scope.has(t))continue;const r=n._inputs[0]._module;r._source&&a(r)}for(const[e,t]of o)for(const[r,o]of t._scope){const t=e._scope.get(r);if(!t||2===t._type)if(o._definition===Hn){const t=o._inputs[0],a=t._module;e.import(t._name,r,n.get(a)||a)}else e.define(r,o._inputs.map(ar),o._definition)}return i},writable:!0,configurable:!0},import:{value:function(){const e=new Variable(1,this);return e.import.apply(e,arguments)},writable:!0,configurable:!0},value:{value:async function(e){let t=this._scope.get(e);if(!t)throw new RuntimeError(`${e} is not defined`);if(t._observer!==Yn)return or(this._runtime,t);t=this.variable(!0).define([e],Hn);try{return await or(this._runtime,t)}finally{t.delete()}},writable:!0,configurable:!0},variable:{value:function(e){return new Variable(1,this,e)},writable:!0,configurable:!0},builtin:{value:function(e,t){this._builtins.set(e,t)},writable:!0,configurable:!0}});const ir="function"==typeof requestAnimationFrame?requestAnimationFrame:"function"==typeof setImmediate?setImmediate:e=>setTimeout(e,0);function Runtime(e=new Library,t=hr){const n=this.module();if(Object.defineProperties(this,{_dirty:{value:new Set},_updates:{value:new Set},_precomputes:{value:[],writable:!0},_computing:{value:null,writable:!0},_init:{value:null,writable:!0},_modules:{value:new Map},_variables:{value:new Set},_disposed:{value:!1,writable:!0},_builtin:{value:n},_global:{value:t}}),e)for(const t in e)new Variable(2,n).define(t,[],e[t])}function sr(e){const t=new Set(e._inputs);for(const n of t){if(n===e)return!0;n._inputs.forEach(t.add,t)}return!1}function cr(e){++e._indegree}function lr(e){--e._indegree}function ur(e){return e._promise.catch(e._rejector)}function fr(e){return new Promise((function(t){e._invalidate=t}))}function dr(e,t){let n,r,o="function"==typeof IntersectionObserver&&t._observer&&t._observer._node,a=!o,i=Gn,s=Gn;return o&&(r=new IntersectionObserver((([e])=>(a=e.isIntersecting)&&(n=null,i()))),r.observe(o),e.then((()=>(r.disconnect(),r=null,s())))),function(e){return a?Promise.resolve(e):r?(n||(n=new Promise(((e,t)=>(i=e,s=t)))),n.then((()=>e))):Promise.reject()}}function pr(e){e._invalidate(),e._invalidate=Gn,e._pending();const t=e._value,n=++e._version;let r=null;const o=e._promise=(e._inputs.length?Promise.all(e._inputs.map(ur)).then((function(o){if(e._version!==n)throw Xn;for(let t=0,n=o.length;t<n;++t)switch(o[t]){case nr:o[t]=r=fr(e);break;case rr:r||(r=fr(e)),o[t]=dr(r,e);break;case tr:o[t]=e}return e._definition.apply(t,o)})):new Promise((n=>n(e._definition.call(t))))).then((function(t){if(e._version!==n)throw Xn;if(function(e){return e&&"function"==typeof e.next&&"function"==typeof e.return}(t))return(r||fr(e)).then((o=t,function(){o.return()})),function(e,t,n){const r=e._module._runtime;let o;function a(e){return new Promise((e=>e(n.next(o)))).then((({done:t,value:n})=>t?void 0:Promise.resolve(n).then(e)))}function i(){const n=a((a=>{if(e._version!==t)throw Xn;return o=a,s(a,n).then((()=>r._precompute(i))),e._fulfilled(a),a}));n.catch((r=>{r!==Xn&&e._version===t&&(s(void 0,n),e._rejected(r))}))}function s(t,n){return e._value=t,e._promise=n,e._outputs.forEach(r._updates.add,r._updates),r._compute()}return a((n=>{if(e._version!==t)throw Xn;return o=n,r._precompute(i),n}))}(e,n,t);var o;return t}));o.then((t=>{e._value=t,e._fulfilled(t)}),(t=>{t!==Xn&&(e._value=void 0,e._rejected(t))}))}function mr(e,t){e._invalidate(),e._invalidate=Gn,e._pending(),++e._version,e._indegree=NaN,(e._promise=Promise.reject(t)).catch(Gn),e._value=void 0,e._rejected(t)}function hr(e){return globalThis[e]}Object.defineProperties(Runtime.prototype,{_precompute:{value:function(e){this._precomputes.push(e),this._compute()},writable:!0,configurable:!0},_compute:{value:function(){return this._computing||(this._computing=this._computeSoon())},writable:!0,configurable:!0},_computeSoon:{value:function(){return new Promise(ir).then((()=>this._disposed?void 0:this._computeNow()))},writable:!0,configurable:!0},_computeNow:{value:async function(){let e,t,n=[],r=this._precomputes;if(r.length){this._precomputes=[];for(const e of r)e();await function(e=0){let t=Promise.resolve();for(let n=0;n<e;++n)t=t.then((()=>{}));return t}(3)}e=new Set(this._dirty),e.forEach((function(t){t._inputs.forEach(e.add,e);const n=function(e){if(e._observer!==Yn)return!0;const t=new Set(e._outputs);for(const e of t){if(e._observer!==Yn)return!0;e._outputs.forEach(t.add,t)}return!1}(t);n>t._reachable?this._updates.add(t):n<t._reachable&&t._invalidate(),t._reachable=n}),this),e=new Set(this._updates),e.forEach((function(t){t._reachable?(t._indegree=0,t._outputs.forEach(e.add,e)):(t._indegree=NaN,e.delete(t))})),this._computing=null,this._updates.clear(),this._dirty.clear(),e.forEach((function(e){e._outputs.forEach(cr)}));do{for(e.forEach((function(e){0===e._indegree&&n.push(e)}));t=n.pop();)pr(t),t._outputs.forEach(o),e.delete(t);e.forEach((function(t){sr(t)&&(mr(t,new RuntimeError("circular definition")),t._outputs.forEach(lr),e.delete(t))}))}while(e.size);function o(e){0==--e._indegree&&n.push(e)}},writable:!0,configurable:!0},dispose:{value:function(){this._computing=Promise.resolve(),this._disposed=!0,this._variables.forEach((e=>{e._invalidate(),e._version=NaN}))},writable:!0,configurable:!0},module:{value:function(e,t=Gn){let n;if(void 0===e)return(n=this._init)?(this._init=null,n):new Module(this);if(n=this._modules.get(e),n)return n;this._init=n=new Module(this),this._modules.set(e,n);try{e(this,t)}finally{this._init=null}return n},writable:!0,configurable:!0},fileAttachments:{value:function(e){return Object.assign((t=>{const n=e(t+="");if(null==n)throw new Error(`File not found: ${t}`);if("object"==typeof n&&"url"in n){const{url:e,mimeType:r}=n;return new FileAttachment(e,t,r)}return new FileAttachment(n,t)}),{prototype:FileAttachment.prototype})},writable:!0,configurable:!0}});export{Inspector,Library,Runtime,RuntimeError};


==> supplemental/bias-experiment-2/9493f55c81f38333_672.js <==
import define1 from "./cfc4d53e28bf7c6e@551.js";

function _1(md){return(
md`# Line Bias Data Generation for Second Experiment`
)}

function _showLine(Inputs){return(
Inputs.toggle({
  label: "Show Line in Point Charts",
  value: true
})
)}

function _fix(Inputs){return(
Inputs.radio(["de-bias means", "scale by high-noise data"], {
  value: "de-bias means"
})
)}

function _4(embed,views){return(
embed({
  $schema: "https://vega.github.io/schema/vega-lite/v5.json",
  columns: 2,
  concat: views
})
)}

function _5(embed,stimuli,d3){return(
embed({
  title: "Checking error to the mean of line data assuming guess of 0.5",
  data: {
    values: stimuli.map((s) => {
      const error = d3.mean(s.lineData.map((e) => e.y)) - 0.5;

      return {
        flip: s.flip,
        noise: s.noise[1],
        error: error,
        type: s.type
      };
    })
  },
  mark: "tick",
  encoding: {
    column: { field: "type", type: "ordinal" },
    x: { field: "noise", type: "ordinal" },
    y: { field: "error", type: "quantitative", aggregate: "mean" },
    color: { field: "flip", type: "nominal" }
  }
})
)}

function _6(embed,stimuli,d3){return(
embed({
  title: "Checking error to the mean of data assuming guess of 0.5",
  data: {
    values: stimuli.map((s) => {
      const error = d3.mean(s.data.map((e) => e.y)) - 0.5;

      return {
        flip: s.flip,
        noise: s.noise[1],
        error: error,
        type: s.type
      };
    })
  },
  mark: "tick",
  encoding: {
    column: { field: "type", type: "ordinal" },
    x: { field: "noise", type: "ordinal" },
    y: { field: "error", type: "quantitative", aggregate: "mean" },
    color: { field: "flip", type: "nominal" }
  }
})
)}

function _7(md){return(
md`## Outputs

The arrays of data values.`
)}

function _stimuli(deBias,debiasMeans,scaleData,configs,dataGenerator,n,lowNoise,highNoise,xSequence,pointsAlongArc,xScale,yScale){return(
(deBias ? debiasMeans : scaleData)(
  configs.map((d, i) => {
    const ys = dataGenerator(...d.noise, d.seed, d.flip, n, deBias);
    const highNoiseYs = dataGenerator(
      lowNoise,
      highNoise,
      d.seed,
      d.flip,
      n,
      deBias
    );

    const data = xSequence.map((x) => ({ x, y: ys[x] }));
    const highNoiseData = xSequence.map((x) => ({ x, y: highNoiseYs[x] }));

    return {
      index: d.index,
      seed: d.seed,
      noise: d.noise,
      flip: d.flip,
      type: d.type,
      data:
        d.type === "point_arc"
          ? pointsAlongArc(
              // scale data so we can compute points along arc
              data.map(({ x, y }) => ({ x: xScale(x), y: yScale(y) }))
            )
          : data,
      lineData: data,
      highNoiseData
    };
  }),
  1
)
)}

function _9(Inputs,stimuli,d3){return(
Inputs.table(
  stimuli.map((d, i) => {
    const data = d.data.map((e) => e.y);
    return {
      index: i,
      type: d.type,
      flip: d.flip,
      seeed: d.seed,
      min: d3.min(data),
      max: d3.max(data),
      mean: d3.mean(data),
      length: data.length
    };
  })
)
)}

function _10(md){return(
md`## Inputs

Parameters for the line generation algorithm. Experiment with these values in [this notebook](https://observablehq.com/d/2dcf91fdecdd5ff2).`
)}

function _lowNoise(){return(
0.0
)}

function _highNoise(){return(
0.4
)}

function _w(){return(
500
)}

function _h(){return(
200
)}

function _n(){return(
120
)}

function _mu(){return(
0
)}

function _sigma(){return(
1
)}

function _smoothing(){return(
30
)}

function _sample(){return(
2
)}

function _configs(seeds,lowNoise,highNoise)
{
  const configs = [];
  let index = 0;
  seeds.forEach((seed) =>
    ["line", "point", "point_arc"].forEach((type) =>
      [lowNoise, highNoise].forEach((noise) =>
        [false, true].forEach((flip) =>
          configs.push({
            index: index++,
            type,
            noise: [lowNoise, noise],
            seed,
            flip
          })
        )
      )
    )
  );
  return configs;
}


function _21(md){return(
md`## Computations

The implementations of the line generation.`
)}

function _deBias(fix){return(
fix === "de-bias means"
)}

function _xSequence(d3,n,sample){return(
d3.range(0, n, sample)
)}

function _views(stimuli,makeView,w,h,showLine){return(
stimuli.map((s) => makeView(s, w, h, showLine))
)}

function _xScale(d3,n,w){return(
d3.scaleLinear().domain([0, n]).range([0, w])
)}

function _yScale(d3,h){return(
d3.scaleLinear().domain([0, 1]).range([0, h])
)}

function _epsylon(){return(
1e-9
)}

function _pointsAlongArc(arcLength,n,sample,epsylon,xScale,yScale){return(
function pointsAlongArc(anchors) {
  const spacing = (arcLength(anchors) / n) * sample - epsylon;

  let remaining = spacing;
  let current = 0;
  const out = [];

  let currentAnchor = anchors[0];

  let maxIters = 1000;

  while (current < anchors.length - 1) {
    const nextAnchor = anchors[current + 1];
    const dx = nextAnchor.x - currentAnchor.x;
    const dy = nextAnchor.y - currentAnchor.y;

    const dist = Math.sqrt(dx * dx + dy * dy);

    // console.log(current, dist, remaining);

    if (dist > remaining) {
      const frac = remaining / dist;
      const x = currentAnchor.x + frac * dx;
      const y = currentAnchor.y + frac * dy;
      out.push({ x: xScale.invert(x), y: yScale.invert(y) });

      currentAnchor = { x, y };
      remaining = spacing;
    } else {
      remaining = remaining - dist;
      current++;
      currentAnchor = anchors[current];
    }

    if (!maxIters--) {
      console.log("Finished early!");
      break;
    }
  }

  return out;
}
)}

function _arcLength(){return(
function arcLength(anchors) {
  let length = 0;

  for (let i = 0; i < anchors.length - 1; i++) {
    const currentAnchor = anchors[i];
    const nextAnchor = anchors[i + 1];

    const dx = nextAnchor.x - currentAnchor.x;
    const dy = nextAnchor.y - currentAnchor.y;

    length += Math.sqrt(dx * dx + dy * dy);
  }

  return length;
}
)}

function _30(md){return(
md`## Imports`
)}

function _embed(require){return(
require('vega-embed')
)}

export default function define(runtime, observer) {
  const main = runtime.module();
  main.variable(observer()).define(["md"], _1);
  main.variable(observer("viewof showLine")).define("viewof showLine", ["Inputs"], _showLine);
  main.variable(observer("showLine")).define("showLine", ["Generators", "viewof showLine"], (G, _) => G.input(_));
  main.variable(observer("viewof fix")).define("viewof fix", ["Inputs"], _fix);
  main.variable(observer("fix")).define("fix", ["Generators", "viewof fix"], (G, _) => G.input(_));
  main.variable(observer()).define(["embed","views"], _4);
  main.variable(observer()).define(["embed","stimuli","d3"], _5);
  main.variable(observer()).define(["embed","stimuli","d3"], _6);
  main.variable(observer()).define(["md"], _7);
  main.variable(observer("stimuli")).define("stimuli", ["deBias","debiasMeans","scaleData","configs","dataGenerator","n","lowNoise","highNoise","xSequence","pointsAlongArc","xScale","yScale"], _stimuli);
  main.variable(observer()).define(["Inputs","stimuli","d3"], _9);
  main.variable(observer()).define(["md"], _10);
  main.variable(observer("lowNoise")).define("lowNoise", _lowNoise);
  main.variable(observer("highNoise")).define("highNoise", _highNoise);
  main.variable(observer("w")).define("w", _w);
  main.variable(observer("h")).define("h", _h);
  main.variable(observer("n")).define("n", _n);
  main.variable(observer("mu")).define("mu", _mu);
  main.variable(observer("sigma")).define("sigma", _sigma);
  main.variable(observer("smoothing")).define("smoothing", _smoothing);
  main.variable(observer("sample")).define("sample", _sample);
  main.variable(observer("configs")).define("configs", ["seeds","lowNoise","highNoise"], _configs);
  main.variable(observer()).define(["md"], _21);
  main.variable(observer("deBias")).define("deBias", ["fix"], _deBias);
  main.variable(observer("xSequence")).define("xSequence", ["d3","n","sample"], _xSequence);
  main.variable(observer("views")).define("views", ["stimuli","makeView","w","h","showLine"], _views);
  main.variable(observer("xScale")).define("xScale", ["d3","n","w"], _xScale);
  main.variable(observer("yScale")).define("yScale", ["d3","h"], _yScale);
  main.variable(observer("epsylon")).define("epsylon", _epsylon);
  main.variable(observer("pointsAlongArc")).define("pointsAlongArc", ["arcLength","n","sample","epsylon","xScale","yScale"], _pointsAlongArc);
  main.variable(observer("arcLength")).define("arcLength", _arcLength);
  main.variable(observer()).define(["md"], _30);
  const child1 = runtime.module(define1);
  main.import("movingAverage", child1);
  main.import("dataGenerator", child1);
  main.import("debiasMeans", child1);
  main.import("scaleData", child1);
  main.import("makeView", child1);
  main.import("seeds", child1);
  main.variable(observer("embed")).define("embed", ["require"], _embed);
  return main;
}


==> supplemental/bias-experiment-2/cfc4d53e28bf7c6e_551.js <==
function _1(md){return(
md`# Line With Bias Generation for First Experiment

The lines are randomly generated with an algorithm that generates a base series and then adds noise to it. 
All computations are seeded to reproduce the same series.

### Base Series Generation

To generate the base series, we generate a series of values based on the [Geometric Brownian Motion](https://en.wikipedia.org/wiki/Geometric_Brownian_motion) stochastic process. We then apply a moving average to smooth the series.

### Adding Noise to the Base Series

We apply uniform random noise to the values of the base series. The amount of noise is a linear interpolation between two noise values.`
)}

function _2(embed,views){return(
embed({
  $schema: "https://vega.github.io/schema/vega-lite/v5.json",
  columns: 2,
  concat: views
})
)}

function _3(embed,stimuli,d3){return(
embed({
  title: "Checking errors assuming guess of 0.5",
  data: {
    values: stimuli.map((s) => {
      const error = d3.mean(s.data.map((e) => e.y)) - 0.5;

      return {
        flip: s.flip,
        noise: s.noise[1],
        error: error
      };
    })
  },
  mark: "tick",
  encoding: {
    x: { field: "noise", type: "ordinal" },
    y: { field: "error", type: "quantitative", aggregate: "mean" },
    color: { field: "flip", type: "nominal" }
  }
})
)}

function _4(md){return(
md`## Outputs

The arrays of data values.`
)}

function _stimuli(debiasMeans,configs,dataGenerator,n,lowNoise,highNoise,xSequence){return(
debiasMeans(
  configs.map((d, i) => {
    const ys = dataGenerator(...d.noise, d.seed, d.flip, n, true);
    const highNoiseYs = dataGenerator(
      lowNoise,
      highNoise,
      d.seed,
      d.flip,
      n,
      true
    );

    const data = xSequence.map((x) => ({ x, y: ys[x] }));
    const highNoiseData = xSequence.map((x) => ({ x, y: highNoiseYs[x] }));

    return {
      index: d.index,
      seed: d.seed,
      noise: d.noise,
      flip: d.flip,
      type: "line",
      data,
      lineData: data,
      highNoiseData
    };
  })
)
)}

function _6(Inputs,stimuli,d3){return(
Inputs.table(
  stimuli.map((d, i) => {
    const data = d.data.map((e) => e.y);
    return {
      index: i,
      type: d.type,
      flip: d.flip,
      seeed: d.seed,
      min: d3.min(data),
      max: d3.max(data),
      mean: d3.mean(data)
    };
  })
)
)}

function _7(md){return(
md`## Inputs

Parameters for the line generation algorithm. Experiment with these values in [this notebook](https://observablehq.com/d/2dcf91fdecdd5ff2).`
)}

function _lowNoise(){return(
0.0
)}

function _mediumNoise(){return(
0.15
)}

function _highNoise(){return(
0.4
)}

function _n(){return(
120
)}

function _mu(){return(
0
)}

function _sigma(){return(
1
)}

function _smoothing(){return(
30
)}

function _seeds(){return(
[1, 2, 3, 17, 18, 13, 14, 8, 15, 16, 11, 19]
)}

function _configs(seeds,mediumNoise,highNoise,lowNoise)
{
  const configs = [];
  let index = 0;
  seeds.forEach((seed) =>
    [mediumNoise, highNoise].forEach((noise) =>
      [false, true].forEach((flip) =>
        configs.push({
          index: index++,
          type: "line",
          noise: [lowNoise, noise],
          seed,
          flip
        })
      )
    )
  );
  return configs;
}


function _17(md){return(
md`## Computations

The implementations of the line generation.`
)}

function _xSequence(d3,n){return(
d3.range(n)
)}

function _debiasMeans(highNoise,d3){return(
function debiasMeans(data) {
  return data.map((stimulus) => {
    if (stimulus.noise[1] != highNoise) {
      const lowNoiseData = stimulus.lineData.map((d) => d.y);
      const highNoiseData = stimulus.highNoiseData.map((d) => d.y);
      let fix = null;

      if (stimulus.flip) {
        const factor =
          (1 - d3.mean(highNoiseData)) / (1 - d3.mean(lowNoiseData));

        fix = (d) => ({
          ...d,
          y: 1 - (1 - d.y) * factor
        });
      } else {
        const factor = d3.mean(highNoiseData) / d3.mean(lowNoiseData);

        fix = (d) => ({
          ...d,
          y: d.y * factor
        });
      }

      return {
        ...stimulus,
        data: stimulus.data.map(fix),
        lineData: stimulus.lineData.map(fix)
      };
    } else {
      return stimulus;
    }
  });
}
)}

function _scaleData(d3){return(
function scaleData(data) {
  return data.map((stimulus) => {
    const highNoiseYs = stimulus.highNoiseData.map((d) => d.y);
    const scale = d3.scaleLinear().domain(d3.extent(highNoiseYs));

    return {
      ...stimulus,
      data: stimulus.data.map((d) => ({
        ...d,
        y: scale(d.y)
      })),
      lineData: stimulus.lineData.map((d) => ({
        ...d,
        y: scale(d.y)
      }))
    };
  });
}
)}

function _dataGenerator(random,d3,mu,sigma,fc,smoothing,movingAverage){return(
function dataGenerator(lowNoise, highNoise, seed, flip, n, scaleData) {
  let rand = random(seed);

  // https://github.com/d3/d3-random#randomNormal
  const randNormal = d3.randomNormal.source(rand)(mu, sigma);

  const start = 1;

  let value = start;

  const motion = fc
    .randomGeometricBrownianMotion()
    .mu(mu)
    .sigma(sigma)
    .period(1)
    .steps(n + smoothing)
    .random(randNormal)(start);

  const sequence = movingAverage(motion, smoothing).slice(smoothing);

  const scale = d3.scaleLinear().domain(d3.extent(sequence));

  const baseSequence = sequence.map(scale);

  // reset random to follow implementation in https://observablehq.com/d/2dcf91fdecdd5ff2
  rand = random(seed + 1);

  let out = d3.range(n).map((i) => {
    const base = baseSequence[i];
    const noise = lowNoise * (1 - base) + highNoise * base;
    return base + (rand() - 0.5) * noise;
  });

  if (scaleData) {
    const scale2 = d3.scaleLinear().domain(d3.extent(out));
    out = out.map(scale2);
  }

  if (flip) {
    out = out.map((d) => 1 - d);
  }

  return out;
}
)}

function _views(stimuli,makeView){return(
stimuli.map((s) => makeView(s))
)}

function _makeView(title){return(
function makeView(d, w = 500, h = 200, showLine = false) {
  return {
    title: title(d),
    width: w,
    height: h,
    data: {
      values: d.data
    },
    layer: [
      {
        mark: d.type === "line" ? "line" : "circle",
        encoding: {
          x: {
            field: "x",
            type: "quantitative",
            title: "Time",
            axis: null,
            scale: { nice: false }
          },
          y: {
            field: "y",
            type: "quantitative",
            scale: { domain: [0, 1] },
            title: "Value",
            axis: null
          }
        }
      },
      {
        mark: {
          type: "rule",
          color: "firebrick"
        },
        encoding: {
          y: {
            field: "y",
            aggregate: "mean"
          }
        }
      },
      ...((d.type === "point_arc" || d.type === "point") && showLine
        ? [
            {
              data: {
                values: d.lineData
              },
              mark: {
                type: "line",
                opacity: 0.5,
                size: 0.5
              },
              encoding: {
                x: { field: "x", type: "quantitative" },
                y: {
                  field: "y",
                  type: "quantitative"
                }
              }
            }
          ]
        : [])
    ]
  };
}
)}

function _movingAverage(){return(
function movingAverage(values, N) {
  let i = 0;
  let sum = 0;
  const means = new Float64Array(values.length).fill(NaN);
  for (let n = Math.min(N - 1, values.length); i < n; ++i) {
    sum += values[i];
  }
  for (let n = values.length; i < n; ++i) {
    sum += values[i];
    means[i] = sum / N;
    sum -= values[i - N + 1];
  }
  return means;
}
)}

function _title(){return(
function title(d) {
  return `Seed: ${d.seed}, Type: ${d.type}, Noise: ${d.noise[0]} to ${d.noise[1]}, Flipped: ${d.flip}, Index: ${d.index}`;
}
)}

function _26(md){return(
md`## Imports`
)}

function _embed(require){return(
require('vega-embed')
)}

function _random(require){return(
require('seedrandom')
)}

function _fc(require){return(
require('d3fc')
)}

export default function define(runtime, observer) {
  const main = runtime.module();
  main.variable(observer()).define(["md"], _1);
  main.variable(observer()).define(["embed","views"], _2);
  main.variable(observer()).define(["embed","stimuli","d3"], _3);
  main.variable(observer()).define(["md"], _4);
  main.variable(observer("stimuli")).define("stimuli", ["debiasMeans","configs","dataGenerator","n","lowNoise","highNoise","xSequence"], _stimuli);
  main.variable(observer()).define(["Inputs","stimuli","d3"], _6);
  main.variable(observer()).define(["md"], _7);
  main.variable(observer("lowNoise")).define("lowNoise", _lowNoise);
  main.variable(observer("mediumNoise")).define("mediumNoise", _mediumNoise);
  main.variable(observer("highNoise")).define("highNoise", _highNoise);
  main.variable(observer("n")).define("n", _n);
  main.variable(observer("mu")).define("mu", _mu);
  main.variable(observer("sigma")).define("sigma", _sigma);
  main.variable(observer("smoothing")).define("smoothing", _smoothing);
  main.variable(observer("seeds")).define("seeds", _seeds);
  main.variable(observer("configs")).define("configs", ["seeds","mediumNoise","highNoise","lowNoise"], _configs);
  main.variable(observer()).define(["md"], _17);
  main.variable(observer("xSequence")).define("xSequence", ["d3","n"], _xSequence);
  main.variable(observer("debiasMeans")).define("debiasMeans", ["highNoise","d3"], _debiasMeans);
  main.variable(observer("scaleData")).define("scaleData", ["d3"], _scaleData);
  main.variable(observer("dataGenerator")).define("dataGenerator", ["random","d3","mu","sigma","fc","smoothing","movingAverage"], _dataGenerator);
  main.variable(observer("views")).define("views", ["stimuli","makeView"], _views);
  main.variable(observer("makeView")).define("makeView", ["title"], _makeView);
  main.variable(observer("movingAverage")).define("movingAverage", _movingAverage);
  main.variable(observer("title")).define("title", _title);
  main.variable(observer()).define(["md"], _26);
  main.variable(observer("embed")).define("embed", ["require"], _embed);
  main.variable(observer("random")).define("random", ["require"], _random);
  main.variable(observer("fc")).define("fc", ["require"], _fc);
  return main;
}


==> supplemental/bias-experiment-2/index.js <==
export {default} from "./9493f55c81f38333@672.js";


==> supplemental/bias-experiment-2/runtime.js <==
// @observablehq/runtime v5.5.1 Copyright 2023 Observable, Inc.
function e(e,t,n){n=n||{};var r=e.ownerDocument,o=r.defaultView.CustomEvent;"function"==typeof o?o=new o(t,{detail:n}):((o=r.createEvent("Event")).initEvent(t,!1,!1),o.detail=n),e.dispatchEvent(o)}function t(e){return Array.isArray(e)||e instanceof Int8Array||e instanceof Int16Array||e instanceof Int32Array||e instanceof Uint8Array||e instanceof Uint8ClampedArray||e instanceof Uint16Array||e instanceof Uint32Array||e instanceof Float32Array||e instanceof Float64Array}function n(e){return e===(0|e)+""}function r(e){const t=document.createElement("span");return t.className="observablehq--cellname",t.textContent=`${e} = `,t}const o=Symbol.prototype.toString;function a(e){return o.call(e)}const{getOwnPropertySymbols:i,prototype:{hasOwnProperty:s}}=Object,{toStringTag:c}=Symbol,l={},u=i;function f(e,t){return s.call(e,t)}function d(e){return e[c]||e.constructor&&e.constructor.name||"Object"}function p(e,t){try{const n=e[t];return n&&n.constructor,n}catch(e){return l}}const m=[{symbol:"@@__IMMUTABLE_INDEXED__@@",name:"Indexed",modifier:!0},{symbol:"@@__IMMUTABLE_KEYED__@@",name:"Keyed",modifier:!0},{symbol:"@@__IMMUTABLE_LIST__@@",name:"List",arrayish:!0},{symbol:"@@__IMMUTABLE_MAP__@@",name:"Map"},{symbol:"@@__IMMUTABLE_ORDERED__@@",name:"Ordered",modifier:!0,prefix:!0},{symbol:"@@__IMMUTABLE_RECORD__@@",name:"Record"},{symbol:"@@__IMMUTABLE_SET__@@",name:"Set",arrayish:!0,setish:!0},{symbol:"@@__IMMUTABLE_STACK__@@",name:"Stack",arrayish:!0}];function h(e){try{let t=m.filter((({symbol:t})=>!0===e[t]));if(!t.length)return;const n=t.find((e=>!e.modifier)),r="Map"===n.name&&t.find((e=>e.modifier&&e.prefix)),o=t.some((e=>e.arrayish)),a=t.some((e=>e.setish));return{name:`${r?r.name:""}${n.name}`,symbols:t,arrayish:o&&!a,setish:a}}catch(e){return null}}const{getPrototypeOf:b,getOwnPropertyDescriptors:w}=Object,y=b({});function v(n,o,a,i){let s,c,l,u,f=t(n);n instanceof Map?n instanceof n.constructor?(s=`Map(${n.size})`,c=_):(s="Map()",c=T):n instanceof Set?n instanceof n.constructor?(s=`Set(${n.size})`,c=g):(s="Set()",c=T):f?(s=`${n.constructor.name}(${n.length})`,c=C):(u=h(n))?(s=`Immutable.${u.name}${"Record"===u.name?"":`(${n.size})`}`,f=u.arrayish,c=u.arrayish?N:u.setish?E:A):i?(s=d(n),c=x):(s=d(n),c=T);const p=document.createElement("span");p.className="observablehq--expanded",a&&p.appendChild(r(a));const m=p.appendChild(document.createElement("a"));m.innerHTML="<svg width=8 height=8 class='observablehq--caret'>\n    <path d='M4 7L0 1h8z' fill='currentColor' />\n  </svg>",m.appendChild(document.createTextNode(`${s}${f?" [":" {"}`)),m.addEventListener("mouseup",(function(e){e.stopPropagation(),ie(p,L(n,null,a,i))})),c=c(n);for(let e=0;!(l=c.next()).done&&e<20;++e)p.appendChild(l.value);if(!l.done){const t=p.appendChild(document.createElement("a"));t.className="observablehq--field",t.style.display="block",t.appendChild(document.createTextNode("  … more")),t.addEventListener("mouseup",(function(t){t.stopPropagation(),p.insertBefore(l.value,p.lastChild.previousSibling);for(let e=0;!(l=c.next()).done&&e<19;++e)p.insertBefore(l.value,p.lastChild.previousSibling);l.done&&p.removeChild(p.lastChild.previousSibling),e(p,"load")}))}return p.appendChild(document.createTextNode(f?"]":"}")),p}function*_(e){for(const[t,n]of e)yield S(t,n);yield*T(e)}function*g(e){for(const t of e)yield q(t);yield*T(e)}function*E(e){for(const t of e)yield q(t)}function*C(e){for(let t=0,n=e.length;t<n;++t)t in e&&(yield $(t,p(e,t),"observablehq--index"));for(const t in e)!n(t)&&f(e,t)&&(yield $(t,p(e,t),"observablehq--key"));for(const t of u(e))yield $(a(t),p(e,t),"observablehq--symbol")}function*N(e){let t=0;for(const n=e.size;t<n;++t)yield $(t,e.get(t),!0)}function*x(e){for(const t in w(e))yield $(t,p(e,t),"observablehq--key");for(const t of u(e))yield $(a(t),p(e,t),"observablehq--symbol");const t=b(e);t&&t!==y&&(yield j(t))}function*T(e){for(const t in e)f(e,t)&&(yield $(t,p(e,t),"observablehq--key"));for(const t of u(e))yield $(a(t),p(e,t),"observablehq--symbol");const t=b(e);t&&t!==y&&(yield j(t))}function*A(e){for(const[t,n]of e)yield $(t,n,"observablehq--key")}function j(e){const t=document.createElement("div"),n=t.appendChild(document.createElement("span"));return t.className="observablehq--field",n.className="observablehq--prototype-key",n.textContent="  <prototype>",t.appendChild(document.createTextNode(": ")),t.appendChild(ae(e,void 0,void 0,void 0,!0)),t}function $(e,t,n){const r=document.createElement("div"),o=r.appendChild(document.createElement("span"));return r.className="observablehq--field",o.className=n,o.textContent=`  ${e}`,r.appendChild(document.createTextNode(": ")),r.appendChild(ae(t)),r}function S(e,t){const n=document.createElement("div");return n.className="observablehq--field",n.appendChild(document.createTextNode("  ")),n.appendChild(ae(e)),n.appendChild(document.createTextNode(" => ")),n.appendChild(ae(t)),n}function q(e){const t=document.createElement("div");return t.className="observablehq--field",t.appendChild(document.createTextNode("  ")),t.appendChild(ae(e)),t}function O(e){const t=window.getSelection();return"Range"===t.type&&(t.containsNode(e,!0)||t.anchorNode.isSelfOrDescendant(e)||t.focusNode.isSelfOrDescendant(e))}function L(e,n,o,a){let i,s,c,l,u=t(e);if(e instanceof Map?e instanceof e.constructor?(i=`Map(${e.size})`,s=k):(i="Map()",s=U):e instanceof Set?e instanceof e.constructor?(i=`Set(${e.size})`,s=M):(i="Set()",s=U):u?(i=`${e.constructor.name}(${e.length})`,s=R):(l=h(e))?(i=`Immutable.${l.name}${"Record"===l.name?"":`(${e.size})`}`,u=l.arrayish,s=l.arrayish?P:l.setish?I:D):(i=d(e),s=U),n){const t=document.createElement("span");return t.className="observablehq--shallow",o&&t.appendChild(r(o)),t.appendChild(document.createTextNode(i)),t.addEventListener("mouseup",(function(n){O(t)||(n.stopPropagation(),ie(t,L(e)))})),t}const f=document.createElement("span");f.className="observablehq--collapsed",o&&f.appendChild(r(o));const p=f.appendChild(document.createElement("a"));p.innerHTML="<svg width=8 height=8 class='observablehq--caret'>\n    <path d='M7 4L1 8V0z' fill='currentColor' />\n  </svg>",p.appendChild(document.createTextNode(`${i}${u?" [":" {"}`)),f.addEventListener("mouseup",(function(t){O(f)||(t.stopPropagation(),ie(f,v(e,0,o,a)))}),!0),s=s(e);for(let e=0;!(c=s.next()).done&&e<20;++e)e>0&&f.appendChild(document.createTextNode(", ")),f.appendChild(c.value);return c.done||f.appendChild(document.createTextNode(", …")),f.appendChild(document.createTextNode(u?"]":"}")),f}function*k(e){for(const[t,n]of e)yield z(t,n);yield*U(e)}function*M(e){for(const t of e)yield ae(t,!0);yield*U(e)}function*I(e){for(const t of e)yield ae(t,!0)}function*P(e){let t=-1,n=0;for(const r=e.size;n<r;++n)n>t+1&&(yield F(n-t-1)),yield ae(e.get(n),!0),t=n;n>t+1&&(yield F(n-t-1))}function*R(e){let t=-1,r=0;for(const n=e.length;r<n;++r)r in e&&(r>t+1&&(yield F(r-t-1)),yield ae(p(e,r),!0),t=r);r>t+1&&(yield F(r-t-1));for(const t in e)!n(t)&&f(e,t)&&(yield B(t,p(e,t),"observablehq--key"));for(const t of u(e))yield B(a(t),p(e,t),"observablehq--symbol")}function*U(e){for(const t in e)f(e,t)&&(yield B(t,p(e,t),"observablehq--key"));for(const t of u(e))yield B(a(t),p(e,t),"observablehq--symbol")}function*D(e){for(const[t,n]of e)yield B(t,n,"observablehq--key")}function F(e){const t=document.createElement("span");return t.className="observablehq--empty",t.textContent=1===e?"empty":`empty × ${e}`,t}function B(e,t,n){const r=document.createDocumentFragment(),o=r.appendChild(document.createElement("span"));return o.className=n,o.textContent=e,r.appendChild(document.createTextNode(": ")),r.appendChild(ae(t,!0)),r}function z(e,t){const n=document.createDocumentFragment();return n.appendChild(ae(e,!0)),n.appendChild(document.createTextNode(" => ")),n.appendChild(ae(t,!0)),n}function W(e,t){if(e instanceof Date||(e=new Date(+e)),isNaN(e))return"function"==typeof t?t(e):t;const n=e.getUTCHours(),r=e.getUTCMinutes(),o=e.getUTCSeconds(),a=e.getUTCMilliseconds();return`${i=e.getUTCFullYear(),i<0?`-${H(-i,6)}`:i>9999?`+${H(i,6)}`:H(i,4)}-${H(e.getUTCMonth()+1,2)}-${H(e.getUTCDate(),2)}${n||r||o||a?`T${H(n,2)}:${H(r,2)}${o||a?`:${H(o,2)}${a?`.${H(a,3)}`:""}`:""}Z`:""}`;var i}function H(e,t){return`${e}`.padStart(t,"0")}var V=Error.prototype.toString;var G=RegExp.prototype.toString;function Y(e){return e.replace(/[\\`\x00-\x09\x0b-\x19]|\${/g,Z)}function Z(e){var t=e.charCodeAt(0);switch(t){case 8:return"\\b";case 9:return"\\t";case 11:return"\\v";case 12:return"\\f";case 13:return"\\r"}return t<16?"\\x0"+t.toString(16):t<32?"\\x"+t.toString(16):"\\"+e}function J(e,t){for(var n=0;t.exec(e);)++n;return n}var K=Function.prototype.toString,X={prefix:"async ƒ"},Q={prefix:"async ƒ*"},ee={prefix:"class"},te={prefix:"ƒ"},ne={prefix:"ƒ*"};function re(e,t,n){var o=document.createElement("span");o.className="observablehq--function",n&&o.appendChild(r(n));var a=o.appendChild(document.createElement("span"));return a.className="observablehq--keyword",a.textContent=e.prefix,o.appendChild(document.createTextNode(t)),o}const{prototype:{toString:oe}}=Object;function ae(e,t,n,o,i){let s=typeof e;switch(s){case"boolean":case"undefined":e+="";break;case"number":e=0===e&&1/e<0?"-0":e+"";break;case"bigint":e+="n";break;case"symbol":e=a(e);break;case"function":return function(e,t){var n,r,o=K.call(e);switch(e.constructor&&e.constructor.name){case"AsyncFunction":n=X;break;case"AsyncGeneratorFunction":n=Q;break;case"GeneratorFunction":n=ne;break;default:n=/^class\b/.test(o)?ee:te}return n===ee?re(n,"",t):(r=/^(?:async\s*)?(\w+)\s*=>/.exec(o))?re(n,"("+r[1]+")",t):(r=/^(?:async\s*)?\(\s*(\w+(?:\s*,\s*\w+)*)?\s*\)/.exec(o))||(r=/^(?:async\s*)?function(?:\s*\*)?(?:\s*\w+)?\s*\(\s*(\w+(?:\s*,\s*\w+)*)?\s*\)/.exec(o))?re(n,r[1]?"("+r[1].replace(/\s*,\s*/g,", ")+")":"()",t):re(n,"(…)",t)}(e,o);case"string":return function(e,t,n,o){if(!1===t){if(J(e,/["\n]/g)<=J(e,/`|\${/g)){const t=document.createElement("span");o&&t.appendChild(r(o));const n=t.appendChild(document.createElement("span"));return n.className="observablehq--string",n.textContent=JSON.stringify(e),t}const a=e.split("\n");if(a.length>20&&!n){const n=document.createElement("div");o&&n.appendChild(r(o));const i=n.appendChild(document.createElement("span"));i.className="observablehq--string",i.textContent="`"+Y(a.slice(0,20).join("\n"));const s=n.appendChild(document.createElement("span")),c=a.length-20;return s.textContent=`Show ${c} truncated line${c>1?"s":""}`,s.className="observablehq--string-expand",s.addEventListener("mouseup",(function(r){r.stopPropagation(),ie(n,ae(e,t,!0,o))})),n}const i=document.createElement("span");o&&i.appendChild(r(o));const s=i.appendChild(document.createElement("span"));return s.className="observablehq--string"+(n?" observablehq--expanded":""),s.textContent="`"+Y(e)+"`",i}const a=document.createElement("span");o&&a.appendChild(r(o));const i=a.appendChild(document.createElement("span"));return i.className="observablehq--string",i.textContent=JSON.stringify(e.length>100?`${e.slice(0,50)}…${e.slice(-49)}`:e),a}(e,t,n,o);default:if(null===e){s=null,e="null";break}if(e instanceof Date){s="date",e=W(e,"Invalid Date");break}if(e===l){s="forbidden",e="[forbidden]";break}switch(oe.call(e)){case"[object RegExp]":s="regexp",e=function(e){return G.call(e)}(e);break;case"[object Error]":case"[object DOMException]":s="error",e=function(e){return e.stack||V.call(e)}(e);break;default:return(n?v:L)(e,t,o,i)}}const c=document.createElement("span");o&&c.appendChild(r(o));const u=c.appendChild(document.createElement("span"));return u.className=`observablehq--${s}`,u.textContent=e,c}function ie(t,n){t.classList.contains("observablehq--inspect")&&n.classList.add("observablehq--inspect"),t.parentNode.replaceChild(n,t),e(n,"load")}const se=/\s+\(\d+:\d+\)$/m;class Inspector{constructor(e){if(!e)throw new Error("invalid node");this._node=e,e.classList.add("observablehq")}pending(){const{_node:e}=this;e.classList.remove("observablehq--error"),e.classList.add("observablehq--running")}fulfilled(t,n){const{_node:r}=this;if((!function(e){return(e instanceof Element||e instanceof Text)&&e instanceof e.constructor}(t)||t.parentNode&&t.parentNode!==r)&&(t=ae(t,!1,r.firstChild&&r.firstChild.classList&&r.firstChild.classList.contains("observablehq--expanded"),n)).classList.add("observablehq--inspect"),r.classList.remove("observablehq--running","observablehq--error"),r.firstChild!==t)if(r.firstChild){for(;r.lastChild!==r.firstChild;)r.removeChild(r.lastChild);r.replaceChild(t,r.firstChild)}else r.appendChild(t);e(r,"update")}rejected(t,n){const{_node:o}=this;for(o.classList.remove("observablehq--running"),o.classList.add("observablehq--error");o.lastChild;)o.removeChild(o.lastChild);var a=document.createElement("div");a.className="observablehq--inspect",n&&a.appendChild(r(n)),a.appendChild(document.createTextNode((t+"").replace(se,""))),o.appendChild(a),e(o,"error",{error:t})}}Inspector.into=function(e){if("string"==typeof e&&null==(e=document.querySelector(e)))throw new Error("container not found");return function(){return new Inspector(e.appendChild(document.createElement("div")))}};var ce={},le={};function ue(e){return new Function("d","return {"+e.map((function(e,t){return JSON.stringify(e)+": d["+t+'] || ""'})).join(",")+"}")}function fe(e){var t=Object.create(null),n=[];return e.forEach((function(e){for(var r in e)r in t||n.push(t[r]=r)})),n}function de(e,t){var n=e+"",r=n.length;return r<t?new Array(t-r+1).join(0)+n:n}function pe(e){var t,n=e.getUTCHours(),r=e.getUTCMinutes(),o=e.getUTCSeconds(),a=e.getUTCMilliseconds();return isNaN(e)?"Invalid Date":((t=e.getUTCFullYear())<0?"-"+de(-t,6):t>9999?"+"+de(t,6):de(t,4))+"-"+de(e.getUTCMonth()+1,2)+"-"+de(e.getUTCDate(),2)+(a?"T"+de(n,2)+":"+de(r,2)+":"+de(o,2)+"."+de(a,3)+"Z":o?"T"+de(n,2)+":"+de(r,2)+":"+de(o,2)+"Z":r||n?"T"+de(n,2)+":"+de(r,2)+"Z":"")}function me(e){var t=new RegExp('["'+e+"\n\r]"),n=e.charCodeAt(0);function r(e,t){var r,o=[],a=e.length,i=0,s=0,c=a<=0,l=!1;function u(){if(c)return le;if(l)return l=!1,ce;var t,r,o=i;if(34===e.charCodeAt(o)){for(;i++<a&&34!==e.charCodeAt(i)||34===e.charCodeAt(++i););return(t=i)>=a?c=!0:10===(r=e.charCodeAt(i++))?l=!0:13===r&&(l=!0,10===e.charCodeAt(i)&&++i),e.slice(o+1,t-1).replace(/""/g,'"')}for(;i<a;){if(10===(r=e.charCodeAt(t=i++)))l=!0;else if(13===r)l=!0,10===e.charCodeAt(i)&&++i;else if(r!==n)continue;return e.slice(o,t)}return c=!0,e.slice(o,a)}for(10===e.charCodeAt(a-1)&&--a,13===e.charCodeAt(a-1)&&--a;(r=u())!==le;){for(var f=[];r!==ce&&r!==le;)f.push(r),r=u();t&&null==(f=t(f,s++))||o.push(f)}return o}function o(t,n){return t.map((function(t){return n.map((function(e){return i(t[e])})).join(e)}))}function a(t){return t.map(i).join(e)}function i(e){return null==e?"":e instanceof Date?pe(e):t.test(e+="")?'"'+e.replace(/"/g,'""')+'"':e}return{parse:function(e,t){var n,o,a=r(e,(function(e,r){if(n)return n(e,r-1);o=e,n=t?function(e,t){var n=ue(e);return function(r,o){return t(n(r),o,e)}}(e,t):ue(e)}));return a.columns=o||[],a},parseRows:r,format:function(t,n){return null==n&&(n=fe(t)),[n.map(i).join(e)].concat(o(t,n)).join("\n")},formatBody:function(e,t){return null==t&&(t=fe(e)),o(e,t).join("\n")},formatRows:function(e){return e.map(a).join("\n")},formatRow:a,formatValue:i}}var he=me(","),be=he.parse,we=he.parseRows,ye=me("\t"),ve=ye.parse,_e=ye.parseRows;function ge(e){for(var t in e){var n,r,o=e[t].trim();if(o)if("true"===o)o=!0;else if("false"===o)o=!1;else if("NaN"===o)o=NaN;else if(isNaN(n=+o)){if(!(r=o.match(/^([-+]\d{2})?\d{4}(-\d{2}(-\d{2})?)?(T\d{2}:\d{2}(:\d{2}(\.\d{3})?)?(Z|[-+]\d{2}:\d{2})?)?$/)))continue;Ee&&r[4]&&!r[7]&&(o=o.replace(/-/g,"/").replace(/T/," ")),o=new Date(o)}else o=n;else o=null;e[t]=o}return e}const Ee=new Date("2019-01-01T00:00").getHours()||new Date("2019-07-01T00:00").getHours();function Ce(e,t,n){return{resolve:(r=n)=>`${e}@${t}/${r}`}}const Ne=Ce("d3","7.8.2","dist/d3.min.js"),xe=Ce("@observablehq/inputs","0.10.4","dist/inputs.min.js"),Te=Ce("@observablehq/plot","0.6.4","dist/plot.umd.min.js"),Ae=Ce("@observablehq/graphviz","0.2.1","dist/graphviz.min.js"),je=Ce("@observablehq/highlight.js","2.0.0","highlight.min.js"),$e=Ce("@observablehq/katex","0.11.1","dist/katex.min.js"),Se=Ce("lodash","4.17.21","lodash.min.js"),qe=Ce("htl","0.3.1","dist/htl.min.js"),Oe=Ce("jszip","3.10.1","dist/jszip.min.js"),Le=Ce("marked","0.3.12","marked.min.js"),ke=Ce("sql.js","1.8.0","dist/sql-wasm.js"),Me=Ce("vega","5.22.1","build/vega.min.js"),Ie=Ce("vega-lite","5.6.0","build/vega-lite.min.js"),Pe=Ce("vega-lite-api","5.0.0","build/vega-lite-api.min.js"),Re=Ce("apache-arrow","4.0.1","Arrow.es2015.min.js"),Ue=Ce("apache-arrow","9.0.0","+esm"),De=Ce("apache-arrow","11.0.0","+esm"),Fe=Ce("arquero","4.8.8","dist/arquero.min.js"),Be=Ce("topojson-client","3.1.0","dist/topojson-client.min.js"),ze=Ce("exceljs","4.3.0","dist/exceljs.min.js"),We=Ce("mermaid","9.2.2","dist/mermaid.min.js"),He=Ce("leaflet","1.9.3","dist/leaflet.js"),Ve=Ce("@duckdb/duckdb-wasm","1.24.0","+esm"),Ge=new Map,Ye=[],Ze=Ye.map,Je=Ye.some,Ke=Ye.hasOwnProperty,Xe=/^((?:@[^/@]+\/)?[^/@]+)(?:@([^/]+))?(?:\/(.*))?$/,Qe=/^\d+\.\d+\.\d+(-[\w-.+]+)?$/,et=/(?:\.[^/]*|\/)$/;class RequireError extends Error{constructor(e){super(e)}}function tt(e){const t=Xe.exec(e);return t&&{name:t[1],version:t[2],path:t[3]}}function nt(e="https://cdn.jsdelivr.net/npm/",t=["unpkg","jsdelivr","browser","main"]){if(!/\/$/.test(e))throw new Error("origin lacks trailing slash");function n(t){const n=`${e}${t.name}${t.version?`@${t.version}`:""}/package.json`;let r=Ge.get(n);return r||Ge.set(n,r=fetch(n).then((e=>{if(!e.ok)throw new RequireError("unable to load package.json");return e.redirected&&!Ge.has(e.url)&&Ge.set(e.url,r),e.json()}))),r}return async function(r,o){if(r.startsWith(e)&&(r=r.substring(e.length)),/^(\w+:)|\/\//i.test(r))return r;if(/^[.]{0,2}\//i.test(r))return new URL(r,null==o?location:o).href;if(!r.length||/^[\s._]/.test(r)||/\s$/.test(r))throw new RequireError("illegal name");const a=tt(r);if(!a)return`${e}${r}`;if(!a.version&&null!=o&&o.startsWith(e)){const t=await n(tt(o.substring(e.length)));a.version=t.dependencies&&t.dependencies[a.name]||t.peerDependencies&&t.peerDependencies[a.name]}if(a.path&&!et.test(a.path)&&(a.path+=".js"),a.path&&a.version&&Qe.test(a.version))return`${e}${a.name}@${a.version}/${a.path}`;const i=await n(a);return`${e}${i.name}@${i.version}/${a.path||function(e){for(const n of t){let t=e[n];if("string"==typeof t)return t.startsWith("./")&&(t=t.slice(2)),et.test(t)?t:`${t}.js`}}(i)||"index.js"}`}}RequireError.prototype.name=RequireError.name;var rt=ot(nt());function ot(e){const t=new Map,n=o(null);function r(e){if("string"!=typeof e)return e;let n=t.get(e);return n||t.set(e,n=new Promise(((t,n)=>{const r=document.createElement("script");r.onload=()=>{try{t(Ye.pop()(o(e)))}catch(e){n(new RequireError("invalid module"))}r.remove()},r.onerror=()=>{n(new RequireError("unable to load module")),r.remove()},r.async=!0,r.src=e,window.define=ct,document.head.appendChild(r)}))),n}function o(t){return n=>Promise.resolve(e(n,t)).then(r)}function a(e){return arguments.length>1?Promise.all(Ze.call(arguments,n)).then(at):n(e)}return a.alias=function(t){return ot(((n,r)=>n in t&&(r=null,"string"!=typeof(n=t[n]))?n:e(n,r)))},a.resolve=e,a}function at(e){const t={};for(const n of e)for(const e in n)Ke.call(n,e)&&(null==n[e]?Object.defineProperty(t,e,{get:it(n,e)}):t[e]=n[e]);return t}function it(e,t){return()=>e[t]}function st(e){return"exports"===(e+="")||"module"===e}function ct(e,t,n){const r=arguments.length;r<2?(n=e,t=[]):r<3&&(n=t,t="string"==typeof e?[]:e),Ye.push(Je.call(t,st)?e=>{const r={},o={exports:r};return Promise.all(Ze.call(t,(t=>"exports"===(t+="")?r:"module"===t?o:e(t)))).then((e=>(n.apply(null,e),o.exports)))}:e=>Promise.all(Ze.call(t,e)).then((e=>"function"==typeof n?n.apply(null,e):n)))}ct.amd={};const lt="https://cdn.observableusercontent.com/npm/";let ut=rt;async function ft(e){const[t,n]=await Promise.all([e(ke.resolve()),e.resolve(ke.resolve("dist/"))]);return t({locateFile:e=>`${n}${e}`})}class SQLiteDatabaseClient{constructor(e){Object.defineProperties(this,{_db:{value:e}})}static async open(e){const[t,n]=await Promise.all([ft(ut),Promise.resolve(e).then(pt)]);return new SQLiteDatabaseClient(new t.Database(n))}async query(e,t){return await async function(e,t,n){const[r]=await e.exec(t,n);if(!r)return[];const{columns:o,values:a}=r,i=a.map((e=>Object.fromEntries(e.map(((e,t)=>[o[t],e])))));return i.columns=o,i}(this._db,e,t)}async queryRow(e,t){return(await this.query(e,t))[0]||null}async explain(e,t){return mt("pre",{className:"observablehq--inspect"},[ht((await this.query(`EXPLAIN QUERY PLAN ${e}`,t)).map((e=>e.detail)).join("\n"))])}async describeTables({schema:e}={}){return this.query(`SELECT NULLIF(schema, 'main') AS schema, name FROM pragma_table_list() WHERE type = 'table'${null==e?"":" AND schema = ?"} AND name NOT LIKE 'sqlite_%' ORDER BY schema, name`,null==e?[]:[e])}async describeColumns({schema:e,table:t}={}){if(null==t)throw new Error("missing table");const n=await this.query(`SELECT name, type, "notnull" FROM pragma_table_info(?${null==e?"":", ?"}) ORDER BY cid`,null==e?[t]:[t,e]);if(!n.length)throw new Error(`table not found: ${t}`);return n.map((({name:e,type:t,notnull:n})=>({name:e,type:dt(t),databaseType:t,nullable:!n})))}async describe(e){const t=await(void 0===e?this.query("SELECT name FROM sqlite_master WHERE type = 'table'"):this.query("SELECT * FROM pragma_table_info(?)",[e]));if(!t.length)throw new Error("Not found");const{columns:n}=t;return mt("table",{value:t},[mt("thead",[mt("tr",n.map((e=>mt("th",[ht(e)]))))]),mt("tbody",t.map((e=>mt("tr",n.map((t=>mt("td",[ht(e[t])])))))))])}async sql(){return this.query(...this.queryTag.apply(this,arguments))}queryTag(e,...t){return[e.join("?"),t]}}function dt(e){switch(e){case"NULL":return"null";case"INT":case"INTEGER":case"TINYINT":case"SMALLINT":case"MEDIUMINT":case"BIGINT":case"UNSIGNED BIG INT":case"INT2":case"INT8":return"integer";case"TEXT":case"CLOB":case"DATE":case"DATETIME":return"string";case"REAL":case"DOUBLE":case"DOUBLE PRECISION":case"FLOAT":case"NUMERIC":return"number";case"BLOB":return"buffer";default:return/^(?:(?:(?:VARYING|NATIVE) )?CHARACTER|(?:N|VAR|NVAR)CHAR)\(/.test(e)?"string":/^(?:DECIMAL|NUMERIC)\(/.test(e)?"number":"other"}}function pt(e){return"string"==typeof e?fetch(e).then(pt):e instanceof Response||e instanceof Blob?e.arrayBuffer().then(pt):e instanceof ArrayBuffer?new Uint8Array(e):e}function mt(e,t,n){2===arguments.length&&(n=t,t=void 0);const r=document.createElement(e);if(void 0!==t)for(const e in t)r[e]=t[e];if(void 0!==n)for(const e of n)r.appendChild(e);return r}function ht(e){return document.createTextNode(e)}Object.defineProperty(SQLiteDatabaseClient.prototype,"dialect",{value:"sqlite"});class Workbook{constructor(e){Object.defineProperties(this,{_:{value:e},sheetNames:{value:e.worksheets.map((e=>e.name)),enumerable:!0}})}sheet(e,t){const n="number"==typeof e?this.sheetNames[e]:this.sheetNames.includes(e+="")?e:null;if(null==n)throw new Error(`Sheet not found: ${e}`);return function(e,{range:t,headers:n}={}){let[[r,o],[a,i]]=function(e=":",{columnCount:t,rowCount:n}){if(!(e+="").match(/^[A-Z]*\d*:[A-Z]*\d*$/))throw new Error("Malformed range specifier");const[[r=0,o=0],[a=t-1,i=n-1]]=e.split(":").map(vt);return[[r,o],[a,i]]}(t,e);const s=n?e._rows[o++]:null;let c=new Set(["#"]);for(let e=r;e<=a;e++){const t=s?bt(s.findCell(e+1)):null;let n=t&&t+""||yt(e);for(;c.has(n);)n+="_";c.add(n)}c=new Array(r).concat(Array.from(c));const l=new Array(i-o+1);for(let t=o;t<=i;t++){const n=l[t-o]=Object.create(null,{"#":{value:t+1}}),i=e.getRow(t+1);if(i.hasValues)for(let e=r;e<=a;e++){const t=bt(i.findCell(e+1));null!=t&&(n[c[e+1]]=t)}}return l.columns=c.filter((()=>!0)),l}(this._.getWorksheet(n),t)}}function bt(e){if(!e)return;const{value:t}=e;if(t&&"object"==typeof t&&!(t instanceof Date)){if(t.formula||t.sharedFormula)return t.result&&t.result.error?NaN:t.result;if(t.richText)return wt(t);if(t.text){let{text:e}=t;return e.richText&&(e=wt(e)),t.hyperlink&&t.hyperlink!==e?`${t.hyperlink} ${e}`:e}return t}return t}function wt(e){return e.richText.map((e=>e.text)).join("")}function yt(e){let t="";e++;do{t=String.fromCharCode(64+(e%26||26))+t}while(e=Math.floor((e-1)/26));return t}function vt(e){const[,t,n]=e.match(/^([A-Z]*)(\d*)$/);let r=0;if(t)for(let e=0;e<t.length;e++)r+=Math.pow(26,t.length-e-1)*(t.charCodeAt(e)-64);return[r?r-1:void 0,n?+n-1:void 0]}async function _t(e){const t=await fetch(await e.url());if(!t.ok)throw new Error(`Unable to load file: ${e.name}`);return t}async function gt(e,t,{array:n=!1,typed:r=!1}={}){const o=await e.text();return("\t"===t?n?_e:ve:n?we:be)(o,r&&ge)}class Et{constructor(e,t){Object.defineProperty(this,"name",{value:e,enumerable:!0}),void 0!==t&&Object.defineProperty(this,"mimeType",{value:t+"",enumerable:!0})}async blob(){return(await _t(this)).blob()}async arrayBuffer(){return(await _t(this)).arrayBuffer()}async text(){return(await _t(this)).text()}async json(){return(await _t(this)).json()}async stream(){return(await _t(this)).body}async csv(e){return gt(this,",",e)}async tsv(e){return gt(this,"\t",e)}async image(e){const t=await this.url();return new Promise(((n,r)=>{const o=new Image;new URL(t,document.baseURI).origin!==new URL(location).origin&&(o.crossOrigin="anonymous"),Object.assign(o,e),o.onload=()=>n(o),o.onerror=()=>r(new Error(`Unable to load file: ${this.name}`)),o.src=t}))}async arrow({version:e=4}={}){switch(e){case 4:{const[e,t]=await Promise.all([ut(Re.resolve()),_t(this)]);return e.Table.from(t)}case 9:{const[e,t]=await Promise.all([import(`${lt}${Ue.resolve()}`),_t(this)]);return e.tableFromIPC(t)}case 11:{const[e,t]=await Promise.all([import(`${lt}${De.resolve()}`),_t(this)]);return e.tableFromIPC(t)}default:throw new Error(`unsupported arrow version: ${e}`)}}async sqlite(){return SQLiteDatabaseClient.open(_t(this))}async zip(){const[e,t]=await Promise.all([ut(Oe.resolve()),this.arrayBuffer()]);return new ZipArchive(await e.loadAsync(t))}async xml(e="application/xml"){return(new DOMParser).parseFromString(await this.text(),e)}async html(){return this.xml("text/html")}async xlsx(){const[e,t]=await Promise.all([ut(ze.resolve()),this.arrayBuffer()]);return new Workbook(await(new e.Workbook).xlsx.load(t))}}class FileAttachment extends Et{constructor(e,t,n){super(t,n),Object.defineProperty(this,"_url",{value:e})}async url(){return await this._url+""}}function Ct(e){throw new Error(`File not found: ${e}`)}class ZipArchive{constructor(e){Object.defineProperty(this,"_",{value:e}),this.filenames=Object.keys(e.files).filter((t=>!e.files[t].dir))}file(e){const t=this._.file(e+="");if(!t||t.dir)throw new Error(`file not found: ${e}`);return new ZipArchiveEntry(t)}}class ZipArchiveEntry extends Et{constructor(e){super(e.name),Object.defineProperty(this,"_",{value:e}),Object.defineProperty(this,"_url",{writable:!0})}async url(){return this._url||(this._url=this.blob().then(URL.createObjectURL))}async blob(){return this._.async("blob")}async arrayBuffer(){return this._.async("arraybuffer")}async text(){return this._.async("text")}async json(){return JSON.parse(await this.text())}}var Nt={math:"http://www.w3.org/1998/Math/MathML",svg:"http://www.w3.org/2000/svg",xhtml:"http://www.w3.org/1999/xhtml",xlink:"http://www.w3.org/1999/xlink",xml:"http://www.w3.org/XML/1998/namespace",xmlns:"http://www.w3.org/2000/xmlns/"};var xt=0;function Tt(e){return new At("O-"+(null==e?"":e+"-")+ ++xt)}function At(e){this.id=e,this.href=new URL(`#${e}`,location)+""}At.prototype.toString=function(){return"url("+this.href+")"};var jt=Object.freeze({__proto__:null,canvas:function(e,t){var n=document.createElement("canvas");return n.width=e,n.height=t,n},context2d:function(e,t,n){null==n&&(n=devicePixelRatio);var r=document.createElement("canvas");r.width=e*n,r.height=t*n,r.style.width=e+"px";var o=r.getContext("2d");return o.scale(n,n),o},download:function(e,t="untitled",n="Save"){const r=document.createElement("a"),o=r.appendChild(document.createElement("button"));async function a(){await new Promise(requestAnimationFrame),URL.revokeObjectURL(r.href),r.removeAttribute("href"),o.textContent=n,o.disabled=!1}return o.textContent=n,r.download=t,r.onclick=async t=>{if(o.disabled=!0,r.href)return a();o.textContent="Saving…";try{const t=await("function"==typeof e?e():e);o.textContent="Download",r.href=URL.createObjectURL(t)}catch(e){o.textContent=n}if(t.eventPhase)return a();o.disabled=!1},r},element:function(e,t){var n,r=e+="",o=r.indexOf(":");o>=0&&"xmlns"!==(r=e.slice(0,o))&&(e=e.slice(o+1));var a=Nt.hasOwnProperty(r)?document.createElementNS(Nt[r],e):document.createElement(e);if(t)for(var i in t)o=(r=i).indexOf(":"),n=t[i],o>=0&&"xmlns"!==(r=i.slice(0,o))&&(i=i.slice(o+1)),Nt.hasOwnProperty(r)?a.setAttributeNS(Nt[r],i,n):a.setAttribute(i,n);return a},input:function(e){var t=document.createElement("input");return null!=e&&(t.type=e),t},range:function(e,t,n){1===arguments.length&&(t=e,e=null);var r=document.createElement("input");return r.min=e=null==e?0:+e,r.max=t=null==t?1:+t,r.step=null==n?"any":n=+n,r.type="range",r},select:function(e){var t=document.createElement("select");return Array.prototype.forEach.call(e,(function(e){var n=document.createElement("option");n.value=n.textContent=e,t.appendChild(n)})),t},svg:function(e,t){var n=document.createElementNS("http://www.w3.org/2000/svg","svg");return n.setAttribute("viewBox",[0,0,e,t]),n.setAttribute("width",e),n.setAttribute("height",t),n},text:function(e){return document.createTextNode(e)},uid:Tt});var $t=Object.freeze({__proto__:null,buffer:function(e){return new Promise((function(t,n){var r=new FileReader;r.onload=function(){t(r.result)},r.onerror=n,r.readAsArrayBuffer(e)}))},text:function(e){return new Promise((function(t,n){var r=new FileReader;r.onload=function(){t(r.result)},r.onerror=n,r.readAsText(e)}))},url:function(e){return new Promise((function(t,n){var r=new FileReader;r.onload=function(){t(r.result)},r.onerror=n,r.readAsDataURL(e)}))}});function St(){return this}function qt(e,t){let n=!1;if("function"!=typeof t)throw new Error("dispose is not a function");return{[Symbol.iterator]:St,next:()=>n?{done:!0}:(n=!0,{done:!1,value:e}),return:()=>(n=!0,t(e),{done:!0}),throw:()=>({done:n=!0})}}function Ot(e){let t,n,r=!1;const o=e((function(e){n?(n(e),n=null):r=!0;return t=e}));if(null!=o&&"function"!=typeof o)throw new Error("function"==typeof o.then?"async initializers are not supported":"initializer returned something, but not a dispose function");return{[Symbol.iterator]:St,throw:()=>({done:!0}),return:()=>(null!=o&&o(),{done:!0}),next:function(){return{done:!1,value:r?(r=!1,Promise.resolve(t)):new Promise((e=>n=e))}}}}function Lt(e){switch(e.type){case"range":case"number":return e.valueAsNumber;case"date":return e.valueAsDate;case"checkbox":return e.checked;case"file":return e.multiple?e.files:e.files[0];case"select-multiple":return Array.from(e.selectedOptions,(e=>e.value));default:return e.value}}var kt=Object.freeze({__proto__:null,disposable:qt,filter:function*(e,t){for(var n,r=-1;!(n=e.next()).done;)t(n.value,++r)&&(yield n.value)},input:function(e){return Ot((function(t){var n=function(e){switch(e.type){case"button":case"submit":case"checkbox":return"click";case"file":return"change";default:return"input"}}(e),r=Lt(e);function o(){t(Lt(e))}return e.addEventListener(n,o),void 0!==r&&t(r),function(){e.removeEventListener(n,o)}}))},map:function*(e,t){for(var n,r=-1;!(n=e.next()).done;)yield t(n.value,++r)},observe:Ot,queue:function(e){let t;const n=[],r=e((function(e){n.push(e),t&&(t(n.shift()),t=null);return e}));if(null!=r&&"function"!=typeof r)throw new Error("function"==typeof r.then?"async initializers are not supported":"initializer returned something, but not a dispose function");return{[Symbol.iterator]:St,throw:()=>({done:!0}),return:()=>(null!=r&&r(),{done:!0}),next:function(){return{done:!1,value:n.length?Promise.resolve(n.shift()):new Promise((e=>t=e))}}}},range:function*(e,t,n){e=+e,t=+t,n=(o=arguments.length)<2?(t=e,e=0,1):o<3?1:+n;for(var r=-1,o=0|Math.max(0,Math.ceil((t-e)/n));++r<o;)yield e+r*n},valueAt:function(e,t){if(!(!isFinite(t=+t)||t<0||t!=t|0))for(var n,r=-1;!(n=e.next()).done;)if(++r===t)return n.value},worker:function(e){const t=URL.createObjectURL(new Blob([e],{type:"text/javascript"})),n=new Worker(t);return qt(n,(()=>{n.terminate(),URL.revokeObjectURL(t)}))}});function Mt(e){return e&&"function"==typeof e.toArrowBuffer}function It(e){return e&&"function"==typeof e.getChild&&"function"==typeof e.toArray&&e.schema&&Array.isArray(e.schema.fields)}function Pt(e){return{name:e.name,type:Rt(e.type),nullable:e.nullable,databaseType:String(e.type)}}function Rt(e){switch(e.typeId){case 2:return"integer";case 3:case 7:return"number";case 4:case 15:return"buffer";case 5:return"string";case 6:return"boolean";case 8:case 9:case 10:return"date";case 12:case 16:return"array";case 13:case 14:return"object";default:return"other"}}async function Ut(){return await import(`${lt}${De.resolve()}`)}let Dt;class DuckDBClient{constructor(e){Object.defineProperties(this,{_db:{value:e}})}async queryStream(e,t){const n=await this._db.connect();let r,o;try{if(t?.length>0){const o=await n.prepare(e);r=await o.send(...t)}else r=await n.send(e);if(o=await r.next(),o.done)throw new Error("missing first batch")}catch(e){throw await n.close(),e}return{schema:(a=o.value,a.schema.fields.map(Pt)),async*readRows(){try{for(;!o.done;)yield o.value.toArray(),o=await r.next()}finally{await n.close()}}};var a}async query(e,t){const n=await this.queryStream(e,t),r=[];for await(const e of n.readRows())for(const t of e)r.push(t);return r.schema=n.schema,r}async queryRow(e,t){const n=(await this.queryStream(e,t)).readRows();try{const{done:e,value:t}=await n.next();return e||!t.length?null:t[0]}finally{await n.return()}}async sql(e,...t){return await this.query(e.join("?"),t)}queryTag(e,...t){return[e.join("?"),t]}escape(e){return`"${e}"`}async describeTables(){return(await this.query("SHOW TABLES")).map((({name:e})=>({name:e})))}async describeColumns({table:e}={}){return(await this.query(`DESCRIBE ${this.escape(e)}`)).map((({column_name:e,column_type:t,null:n})=>({name:e,type:Wt(t),nullable:"NO"!==n,databaseType:t})))}static async of(e={},t={}){const n=await async function(){void 0===Dt&&(Dt=async function(){const e=await import(`${lt}${Ve.resolve()}`),t=await e.selectBundle({mvp:{mainModule:`${lt}${Ve.resolve("dist/duckdb-mvp.wasm")}`,mainWorker:`${lt}${Ve.resolve("dist/duckdb-browser-mvp.worker.js")}`},eh:{mainModule:`${lt}${Ve.resolve("dist/duckdb-eh.wasm")}`,mainWorker:`${lt}${Ve.resolve("dist/duckdb-browser-eh.worker.js")}`}}),n=new e.ConsoleLogger;return{module:e,bundle:t,logger:n}}());const{module:e,bundle:t,logger:n}=await Dt,r=await e.createWorker(t.mainWorker),o=new e.AsyncDuckDB(n,r);return await o.instantiate(t.mainModule),o}();return void 0===t.query?.castTimestampToDate&&(t={...t,query:{...t.query,castTimestampToDate:!0}}),void 0===t.query?.castBigIntToDouble&&(t={...t,query:{...t.query,castBigIntToDouble:!0}}),await n.open(t),await Promise.all(Object.entries(e).map((async([e,t])=>{if(t instanceof FileAttachment)await Ft(n,e,t);else if(It(t))await Bt(n,e,t);else if(Array.isArray(t))await zt(n,e,t);else if(Mt(t))await async function(e,t,n){const r=(await Ut()).tableFromIPC(n.toArrowBuffer());return await Bt(e,t,r)}(n,e,t);else if("data"in t){const{data:r,...o}=t;It(r)?await Bt(n,e,r,o):await zt(n,e,r,o)}else{if(!("file"in t))throw new Error(`invalid source: ${t}`);{const{file:r,...o}=t;await Ft(n,e,r,o)}}}))),new DuckDBClient(n)}}async function Ft(e,t,n,r){const o=await n.url();if(o.startsWith("blob:")){const t=await n.arrayBuffer();await e.registerFileBuffer(n.name,new Uint8Array(t))}else await e.registerFileURL(n.name,o,4);const a=await e.connect();try{switch(n.mimeType){case"text/csv":case"text/tab-separated-values":return await a.insertCSVFromPath(n.name,{name:t,schema:"main",...r}).catch((async e=>{if(e.toString().includes("Could not convert"))return await async function(e,t,n){const r=await e.prepare(`CREATE TABLE '${n}' AS SELECT * FROM read_csv_auto(?, ALL_VARCHAR=TRUE)`);return await r.send(t.name)}(a,n,t);throw e}));case"application/json":return await a.insertJSONFromPath(n.name,{name:t,schema:"main",...r});default:if(/\.arrow$/i.test(n.name)){const e=new Uint8Array(await n.arrayBuffer());return await a.insertArrowFromIPCStream(e,{name:t,schema:"main",...r})}if(/\.parquet$/i.test(n.name))return await a.query(`CREATE VIEW '${t}' AS SELECT * FROM parquet_scan('${n.name}')`);throw new Error(`unknown file type: ${n.mimeType}`)}}finally{await a.close()}}async function Bt(e,t,n,r){const o=await e.connect();try{await o.insertArrowTable(n,{name:t,schema:"main",...r})}finally{await o.close()}}async function zt(e,t,n,r){const o=(await Ut()).tableFromJSON(n);return await Bt(e,t,o,r)}function Wt(e){switch(e){case"BIGINT":case"HUGEINT":case"UBIGINT":return"bigint";case"DOUBLE":case"REAL":case"FLOAT":return"number";case"INTEGER":case"SMALLINT":case"TINYINT":case"USMALLINT":case"UINTEGER":case"UTINYINT":return"integer";case"BOOLEAN":return"boolean";case"DATE":case"TIMESTAMP":case"TIMESTAMP WITH TIME ZONE":return"date";case"VARCHAR":case"UUID":return"string";default:return/^DECIMAL\(/.test(e)?"integer":"other"}}function Ht(e,t){return function(n){var r,o,a,i,s,c,l,u,f=n[0],d=[],p=null,m=-1;for(s=1,c=arguments.length;s<c;++s){if((r=arguments[s])instanceof Node)d[++m]=r,f+="\x3c!--o:"+m+"--\x3e";else if(Array.isArray(r)){for(l=0,u=r.length;l<u;++l)(o=r[l])instanceof Node?(null===p&&(d[++m]=p=document.createDocumentFragment(),f+="\x3c!--o:"+m+"--\x3e"),p.appendChild(o)):(p=null,f+=o);p=null}else f+=r;f+=n[s]}if(p=e(f),++m>0){for(a=new Array(m),i=document.createTreeWalker(p,NodeFilter.SHOW_COMMENT,null,!1);i.nextNode();)o=i.currentNode,/^o:/.test(o.nodeValue)&&(a[+o.nodeValue.slice(2)]=o);for(s=0;s<m;++s)(o=a[s])&&o.parentNode.replaceChild(d[s],o)}return 1===p.childNodes.length?p.removeChild(p.firstChild):11===p.nodeType?((o=t()).appendChild(p),o):p}}Object.defineProperty(DuckDBClient.prototype,"dialect",{value:"duckdb"});const Vt=Ht((function(e){var t=document.createElement("template");return t.innerHTML=e.trim(),document.importNode(t.content,!0)}),(function(){return document.createElement("span")}));function Gt(e){let t;Object.defineProperties(this,{generator:{value:Ot((e=>{t=e}))},value:{get:()=>e,set:n=>t(e=n)}}),void 0!==e&&t(e)}function*Yt(){for(;;)yield Date.now()}var Zt=new Map;function Jt(e,t){var n;return(n=Zt.get(e=+e))?n.then((()=>t)):(n=Date.now())>=e?Promise.resolve(t):function(e,t){var n=new Promise((function(n){Zt.delete(t);var r=t-e;if(!(r>0))throw new Error("invalid time");if(r>2147483647)throw new Error("too long to wait");setTimeout(n,r)}));return Zt.set(t,n),n}(n,e).then((()=>t))}var Kt=Object.freeze({__proto__:null,delay:function(e,t){return new Promise((function(n){setTimeout((function(){n(t)}),e)}))},tick:function(e,t){return Jt(Math.ceil((Date.now()+1)/e)*e,t)},when:Jt});function Xt(e,t){if(/^(\w+:)|\/\//i.test(e))return e;if(/^[.]{0,2}\//i.test(e))return new URL(e,null==t?location:t).href;if(!e.length||/^[\s._]/.test(e)||/\s$/.test(e))throw new Error("illegal name");return"https://unpkg.com/"+e}const Qt=Ht((function(e){var t=document.createElementNS("http://www.w3.org/2000/svg","g");return t.innerHTML=e.trim(),t}),(function(){return document.createElementNS("http://www.w3.org/2000/svg","g")}));var en=String.raw;function tn(e){return new Promise((function(t,n){var r=document.createElement("link");r.rel="stylesheet",r.href=e,r.onerror=n,r.onload=t,document.head.appendChild(r)}))}function nn(){return Ot((function(e){var t=e(document.body.clientWidth);function n(){var n=document.body.clientWidth;n!==t&&e(t=n)}return window.addEventListener("resize",n),function(){window.removeEventListener("resize",n)}}))}function rn(e,t){return null==e||null==t?NaN:e<t?-1:e>t?1:e>=t?0:NaN}function on(e,t=rn){let n,r=!1;if(1===t.length){let o;for(const a of e){const e=t(a);(r?rn(e,o)>0:0===rn(e,e))&&(n=a,o=e,r=!0)}}else for(const o of e)(r?t(o,n)>0:0===t(o,o))&&(n=o,r=!0);return n}function an(e){return Array.isArray(e)&&(sn(e.schema)||(t=e.columns,Array.isArray(t)&&t.every((e=>"string"==typeof e)))||function(e){const t=Math.min(20,e.length);for(let n=0;n<t;++n){const t=e[n];if(null===t||"object"!=typeof t)return!1}return t>0&&function(e){for(const t in e)return!0;return!1}(e[0])}(e)||un(e)||fn(e))||dn(e);var t}function sn(e){return Array.isArray(e)&&e.every(cn)}function cn(e){return e&&"string"==typeof e.name&&"string"==typeof e.type}function ln(e){return dn(e)||un(e)||fn(e)}function un(e){const t=Math.min(20,e.length);if(!(t>0))return!1;let n,r=!1;for(let o=0;o<t;++o){const t=e[o];if(null==t)continue;const a=typeof t;if(void 0===n)switch(a){case"number":case"boolean":case"string":case"bigint":n=a;break;default:return!1}else if(a!==n)return!1;r=!0}return r}function fn(e){const t=Math.min(20,e.length);if(!(t>0))return!1;let n=!1;for(let r=0;r<t;++r){const t=e[r];if(null!=t){if(!(t instanceof Date))return!1;n=!0}}return n}function dn(e){return e instanceof Int8Array||e instanceof Int16Array||e instanceof Int32Array||e instanceof Uint8Array||e instanceof Uint8ClampedArray||e instanceof Uint16Array||e instanceof Uint32Array||e instanceof Float32Array||e instanceof Float64Array}const pn=Object.assign((async(e,t,n,r)=>{if(e=await hn(await e,r),(o=e)&&("function"==typeof o.sql||"function"==typeof o.queryTag&&("function"==typeof o.query||"function"==typeof o.queryStream))&&("table"!==a||"function"==typeof o.describeColumns)&&o!==pn)return yn(e,function(e,t){const n="function"==typeof t.escape?t.escape:e=>e,{select:r,from:o,filter:a,sort:i,slice:s}=e;if(!o.table)throw new Error("missing from table");if(r.columns&&0===r.columns.length)throw new Error("at least one column must be selected");const c=new Map(e.names?.map((({column:e,name:t})=>[e,t]))),l=[[`SELECT ${r.columns?r.columns.map((e=>{const t=c.get(e);return t?`${n(e)} AS ${n(t)}`:n(e)})).join(", "):"*"} FROM ${vn(o.table,n)}`]];for(let e=0;e<a.length;++e)_n(e?"\nAND ":"\nWHERE ",l),En(a[e],l,n);for(let e=0;e<i.length;++e)_n(e?", ":"\nORDER BY ",l),gn(i[e],l,n);if("mssql"===t.dialect||"oracle"===t.dialect){if(null!==s.to||null!==s.from){if(!i.length){if(!r.columns)throw new Error("at least one column must be explicitly specified. Received '*'.");_n("\nORDER BY ",l),gn({column:r.columns[0],direction:"ASC"},l,n)}_n(`\nOFFSET ${s.from||0} ROWS`,l),_n(`\nFETCH NEXT ${null!==s.to?s.to-(s.from||0):1e9} ROWS ONLY`,l)}}else null===s.to&&null===s.from||_n("\nLIMIT "+(null!==s.to?s.to-(s.from||0):1e9),l),null!==s.from&&_n(` OFFSET ${s.from}`,l);return l}(t,e),n);var o,a;if(an(e))return function(e,t){const n=e;let{schema:r,columns:o}=e,a=!1;sn(r)||(r=Bn(e,o),a=!0);const i=new Map(r.map((({name:e,type:t})=>[e,t])));if(t.types){for(const{name:e,type:o}of t.types){i.set(e,o),r===n.schema&&(r=r.slice());const t=r.findIndex((t=>t.name===e));t>-1&&(r[t]={...r[t],type:o})}e=e.map((e=>Dn(e,i,r)))}else a&&(e=e.map((e=>Dn(e,i,r))));for(const{type:n,operands:r}of t.filter){const[{value:t}]=r,o=r.slice(1).map((({value:e})=>e));switch(n){case"v":{const[n]=o,r=Pn(n);e=e.filter((e=>r(e[t])));break}case"nv":{const[n]=o,r=Pn(n);e=e.filter((e=>!r(e[t])));break}case"eq":{const[n]=o;if(n instanceof Date){const r=+n;e=e.filter((e=>+e[t]===r))}else e=e.filter((e=>e[t]===n));break}case"ne":{const[n]=o;e=e.filter((e=>e[t]!==n));break}case"c":{const[n]=o;e=e.filter((e=>"string"==typeof e[t]&&e[t].includes(n)));break}case"nc":{const[n]=o;e=e.filter((e=>"string"==typeof e[t]&&!e[t].includes(n)));break}case"in":{const n=new Set(o);e=e.filter((e=>n.has(e[t])));break}case"nin":{const n=new Set(o);e=e.filter((e=>!n.has(e[t])));break}case"n":e=e.filter((e=>null==e[t]));break;case"nn":e=e.filter((e=>null!=e[t]));break;case"lt":{const[n]=o;e=e.filter((e=>e[t]<n));break}case"lte":{const[n]=o;e=e.filter((e=>e[t]<=n));break}case"gt":{const[n]=o;e=e.filter((e=>e[t]>n));break}case"gte":{const[n]=o;e=e.filter((e=>e[t]>=n));break}default:throw new Error(`unknown filter type: ${n}`)}}for(const{column:r,direction:o}of function(e){if("function"!=typeof e[Symbol.iterator])throw new TypeError("values is not iterable");return Array.from(e).reverse()}(t.sort)){const t="desc"===o?Tn:xn;e===n&&(e=e.slice()),e.sort(((e,n)=>t(e[r],n[r])))}let{from:s,to:c}=t.slice;s=null==s?0:Math.max(0,s),c=null==c?1/0:Math.max(0,c),(s>0||c<1/0)&&(e=e.slice(Math.max(0,s),Math.max(0,c)));if(t.select.columns){if(r){const e=new Map(r.map((e=>[e.name,e])));r=t.select.columns.map((t=>e.get(t)))}o&&(o=t.select.columns),e=e.map((e=>Object.fromEntries(t.select.columns.map((t=>[t,e[t]])))))}if(t.names){const n=new Map(t.names.map((e=>[e.column,e])));r&&(r=r.map((e=>{const t=n.get(e.name);return{...e,...t?{name:t.name}:null}}))),o&&(o=o.map((e=>n.get(e)?.name??e))),e=e.map((e=>Object.fromEntries(Object.keys(e).map((t=>[n.get(t)?.name??t,e[t]])))))}e!==n&&(r&&(e.schema=r),o&&(e.columns=o));return e}(e,t);if(!e)throw new Error("missing data source");throw new Error("invalid data source")}),{sql:(e,t,n)=>async function(){return yn(await bn(await e,n),arguments,t)}});function mn(e){const t=new WeakMap;return(n,r)=>{if(!n)throw new Error("data source not found");let o=t.get(n);return(!o||an(n)&&n.length!==o._numRows)&&(o=e(n,r),o._numRows=n.length,t.set(n,o)),o}}const hn=mn((async(e,t)=>{if(e instanceof FileAttachment){switch(e.mimeType){case"text/csv":return e.csv();case"text/tab-separated-values":return e.tsv();case"application/json":return e.json();case"application/x-sqlite3":return e.sqlite()}if(/\.(arrow|parquet)$/i.test(e.name))return wn(e,t);throw new Error(`unsupported file type: ${e.mimeType}`)}return It(e)||Mt(e)?wn(e,t):an(e)&&ln(e)?Array.from(e,(e=>({value:e}))):e})),bn=mn((async(e,t)=>{if(e instanceof FileAttachment){switch(e.mimeType){case"text/csv":case"text/tab-separated-values":case"application/json":return wn(e,t);case"application/x-sqlite3":return e.sqlite()}if(/\.(arrow|parquet)$/i.test(e.name))return wn(e,t);throw new Error(`unsupported file type: ${e.mimeType}`)}return an(e)?wn(await async function(e,t){const n=await Ut();return ln(e)?n.tableFromArrays({[t]:e}):n.tableFromJSON(e)}(e,t),t):It(e)||Mt(e)?wn(e,t):e}));function wn(e,t=(e instanceof FileAttachment?function(e){return e.name.replace(/@\d+(?=\.|$)/,"").replace(/\.\w+$/,"")}(e):"__table")){return DuckDBClient.of({[t]:e})}async function yn(e,t,n){if(!e)throw new Error("missing data source");if("function"==typeof e.queryTag){const r=new AbortController,o={signal:r.signal};if(n.then((()=>r.abort("invalidated"))),"function"==typeof e.queryStream)return async function*(e){let t=performance.now();const n=await e,r=[];r.done=!1,r.error=null,r.schema=n.schema;try{for await(const e of n.readRows()){performance.now()-t>150&&r.length>0&&(yield r,t=performance.now());for(const t of e)r.push(t)}r.done=!0,yield r}catch(e){r.error=e,yield r}}(e.queryStream(...e.queryTag.apply(e,t),o));if("function"==typeof e.query)return e.query(...e.queryTag.apply(e,t),o)}if("function"==typeof e.sql)return e.sql.apply(e,t);throw new Error("source does not implement query, queryStream, or sql")}function vn(e,t){if("object"==typeof e){let n="";return null!=e.database&&(n+=t(e.database)+"."),null!=e.schema&&(n+=t(e.schema)+"."),n+=t(e.table),n}return t(e)}function _n(e,t){const n=t[0];n[n.length-1]+=e}function gn({column:e,direction:t},n,r){_n(`${r(e)} ${t.toUpperCase()}`,n)}function En({type:e,operands:t},n,r){if(t.length<1)throw new Error("Invalid operand length");if(1===t.length||"v"===e||"nv"===e)switch(Cn(t[0],n,r),e){case"n":case"nv":return void _n(" IS NULL",n);case"nn":case"v":return void _n(" IS NOT NULL",n);default:throw new Error("Invalid filter operation")}if(2!==t.length||["in","nin"].includes(e)){var o;switch(Cn(t[0],n,r),e){case"in":_n(" IN (",n);break;case"nin":_n(" NOT IN (",n);break;default:throw new Error("Invalid filter operation")}!function(e,t){let n=!0;for(const r of e)n?n=!1:_n(",",t),t.push(r.value),t[0].push("")}(t.slice(1),n),_n(")",n)}else{if(["c","nc"].includes(e)){switch(Cn(t[0],n,r),e){case"c":_n(" LIKE ",n);break;case"nc":_n(" NOT LIKE ",n)}return void Cn((o=t[1],{...o,value:`%${o.value}%`}),n,r)}switch(Cn(t[0],n,r),e){case"eq":_n(" = ",n);break;case"ne":_n(" <> ",n);break;case"gt":_n(" > ",n);break;case"lt":_n(" < ",n);break;case"gte":_n(" >= ",n);break;case"lte":_n(" <= ",n);break;default:throw new Error("Invalid filter operation")}Cn(t[1],n,r)}}function Cn(e,t,n){"column"===e.type?_n(n(e.value),t):(t.push(e.value),t[0].push(""))}function Nn(e,t){return(null==e||!(e>=e))-(null==t||!(t>=t))}function xn(e,t){return Nn(e,t)||(e<t?-1:e>t?1:0)}function Tn(e,t){return Nn(e,t)||(e>t?-1:e<t?1:0)}const An=e=>"number"==typeof e&&!Number.isNaN(e),jn=e=>Number.isInteger(e)&&!Number.isNaN(e),$n=e=>"string"==typeof e,Sn=e=>"boolean"==typeof e,qn=e=>"bigint"==typeof e,On=e=>e instanceof Date&&!isNaN(e),Ln=e=>e instanceof ArrayBuffer,kn=e=>Array.isArray(e),Mn=e=>"object"==typeof e&&null!==e,In=e=>null!=e;function Pn(e){switch(e){case"string":return $n;case"bigint":return qn;case"boolean":return Sn;case"number":return An;case"integer":return jn;case"date":return On;case"buffer":return Ln;case"array":return kn;case"object":return Mn;default:return In}}const Rn=/^(([-+]\d{2})?\d{4}(-\d{2}(-\d{2}))|(\d{1,2})\/(\d{1,2})\/(\d{2,4}))([T ]\d{2}:\d{2}(:\d{2}(\.\d{3})?)?(Z|[-+]\d{2}:\d{2})?)?$/;function Un(e,t){switch(t){case"string":return"string"==typeof e||null==e?e:String(e);case"boolean":if("string"==typeof e){const t=e.trim().toLowerCase();return"true"===t||"false"!==t&&null}return"boolean"==typeof e||null==e?e:Boolean(e);case"bigint":return"bigint"==typeof e||null==e?e:Number.isInteger("string"!=typeof e||e.trim()?+e:NaN)?BigInt(e):void 0;case"integer":case"number":return"number"==typeof e?e:null==e||"string"==typeof e&&!e.trim()?NaN:Number(e);case"date":{if(e instanceof Date||null==e)return e;if("number"==typeof e)return new Date(e);const t=String(e).trim();return"string"!=typeof e||t?new Date(Rn.test(t)?t:NaN):null}case"array":case"object":case"buffer":case"other":return e;default:throw new Error(`Unable to coerce to type: ${t}`)}}function Dn(e,t,n){const r={};for(const o of n){const n=t.get(o.name),a=e[o.name];r[o.name]="raw"===n?a:Un(a,n)}return r}const Fn=["boolean","integer","number","date","bigint","array","object","buffer"];function Bn(e,t=function(e){const t=new Set;for(const n of e)if(n)for(const e in n)Object.prototype.hasOwnProperty.call(n,e)&&t.add(e);return Array.from(t)}(e)){const n=[],r=e.slice(0,100);for(const e of t){const t={boolean:0,integer:0,number:0,date:0,string:0,array:0,object:0,bigint:0,buffer:0,defined:0};for(const n of r){let r=n[e];if(null==r)continue;const o=typeof r;if("string"!==o)++t.defined,Array.isArray(r)?++t.array:r instanceof Date?++t.date:r instanceof ArrayBuffer?++t.buffer:"number"===o?(++t.number,Number.isInteger(r)&&++t.integer):o in t&&++t[o];else{if(r=r.trim(),!r)continue;++t.defined,++t.string,/^(true|false)$/i.test(r)?++t.boolean:r&&!isNaN(r)?(++t.number,Number.isInteger(+r)&&++t.integer):Rn.test(r)&&++t.date}}const o=Math.max(1,.9*t.defined),a=on(Fn,(e=>t[e]>=o?t[e]:NaN))??(t.string>=o?"string":"other");n.push({name:e,type:a,inferred:a})}return n}const Library=Object.assign(Object.defineProperties((function(e){const t=function(e){return null==e?ut:ot(e)}(e);var n;Object.defineProperties(this,(n={FileAttachment:()=>Ct,Mutable:()=>Gt,now:Yt,width:nn,dot:()=>t(Ae.resolve()),htl:()=>t(qe.resolve()),html:()=>Vt,md:()=>function(e){return e(Le.resolve()).then((function(t){return Ht((function(n){var r=document.createElement("div");r.innerHTML=t(n,{langPrefix:""}).trim();var o=r.querySelectorAll("pre code[class]");return o.length>0&&e(je.resolve()).then((function(t){o.forEach((function(n){function r(){t.highlightBlock(n),n.parentNode.classList.add("observablehq--md-pre")}t.getLanguage(n.className)?r():e(je.resolve("async-languages/index.js")).then((r=>{if(r.has(n.className))return e(je.resolve("async-languages/"+r.get(n.className))).then((e=>{t.registerLanguage(n.className,e)}))})).then(r,r)}))})),r}),(function(){return document.createElement("div")}))}))}(t),svg:()=>Qt,tex:()=>function(e){return Promise.all([e($e.resolve()),e.resolve($e.resolve("dist/katex.min.css")).then(tn)]).then((function(e){var t=e[0],n=r();function r(e){return function(){var n=document.createElement("div");return t.render(en.apply(String,arguments),n,e),n.removeChild(n.firstChild)}}return n.options=r,n.block=r({displayMode:!0}),n}))}(t),_:()=>t(Se.resolve()),aq:()=>t.alias({"apache-arrow":Re.resolve()})(Fe.resolve()),Arrow:()=>t(Re.resolve()),d3:()=>t(Ne.resolve()),DuckDBClient:()=>DuckDBClient,Inputs:()=>t(xe.resolve()).then((e=>({...e,file:e.fileOf(Et)}))),L:()=>async function(e){const t=await e(He.resolve());if(!t._style){const n=document.createElement("link");n.rel="stylesheet",n.href=await e.resolve(He.resolve("dist/leaflet.css")),t._style=document.head.appendChild(n)}return t}(t),mermaid:()=>async function(e){const t=await e(We.resolve());return t.initialize({securityLevel:"loose",theme:"neutral"}),function(){const e=document.createElement("div");return e.innerHTML=t.render(Tt().id,String.raw.apply(String,arguments)),e.removeChild(e.firstChild)}}(t),Plot:()=>t(Te.resolve()),__query:()=>pn,require:()=>t,resolve:()=>Xt,SQLite:()=>ft(t),SQLiteDatabaseClient:()=>SQLiteDatabaseClient,topojson:()=>t(Be.resolve()),vl:()=>async function(e){const[t,n,r]=await Promise.all([Me,Ie,Pe].map((t=>e(t.resolve()))));return r.register(t,n)}(t),aapl:()=>new FileAttachment("https://static.observableusercontent.com/files/3ccff97fd2d93da734e76829b2b066eafdaac6a1fafdec0faf6ebc443271cfc109d29e80dd217468fcb2aff1e6bffdc73f356cc48feb657f35378e6abbbb63b9").csv({typed:!0}),alphabet:()=>new FileAttachment("https://static.observableusercontent.com/files/75d52e6c3130b1cae83cda89305e17b50f33e7420ef205587a135e8562bcfd22e483cf4fa2fb5df6dff66f9c5d19740be1cfaf47406286e2eb6574b49ffc685d").csv({typed:!0}),cars:()=>new FileAttachment("https://static.observableusercontent.com/files/048ec3dfd528110c0665dfa363dd28bc516ffb7247231f3ab25005036717f5c4c232a5efc7bb74bc03037155cb72b1abe85a33d86eb9f1a336196030443be4f6").csv({typed:!0}),citywages:()=>new FileAttachment("https://static.observableusercontent.com/files/39837ec5121fcc163131dbc2fe8c1a2e0b3423a5d1e96b5ce371e2ac2e20a290d78b71a4fb08b9fa6a0107776e17fb78af313b8ea70f4cc6648fad68ddf06f7a").csv({typed:!0}),diamonds:()=>new FileAttachment("https://static.observableusercontent.com/files/87942b1f5d061a21fa4bb8f2162db44e3ef0f7391301f867ab5ba718b225a63091af20675f0bfe7f922db097b217b377135203a7eab34651e21a8d09f4e37252").csv({typed:!0}),flare:()=>new FileAttachment("https://static.observableusercontent.com/files/a6b0d94a7f5828fd133765a934f4c9746d2010e2f342d335923991f31b14120de96b5cb4f160d509d8dc627f0107d7f5b5070d2516f01e4c862b5b4867533000").csv({typed:!0}),industries:()=>new FileAttachment("https://static.observableusercontent.com/files/76f13741128340cc88798c0a0b7fa5a2df8370f57554000774ab8ee9ae785ffa2903010cad670d4939af3e9c17e5e18e7e05ed2b38b848ac2fc1a0066aa0005f").csv({typed:!0}),miserables:()=>new FileAttachment("https://static.observableusercontent.com/files/31d904f6e21d42d4963ece9c8cc4fbd75efcbdc404bf511bc79906f0a1be68b5a01e935f65123670ed04e35ca8cae3c2b943f82bf8db49c5a67c85cbb58db052").json(),olympians:()=>new FileAttachment("https://static.observableusercontent.com/files/31ca24545a0603dce099d10ee89ee5ae72d29fa55e8fc7c9ffb5ded87ac83060d80f1d9e21f4ae8eb04c1e8940b7287d179fe8060d887fb1f055f430e210007c").csv({typed:!0}),penguins:()=>new FileAttachment("https://static.observableusercontent.com/files/715db1223e067f00500780077febc6cebbdd90c151d3d78317c802732252052ab0e367039872ab9c77d6ef99e5f55a0724b35ddc898a1c99cb14c31a379af80a").csv({typed:!0}),weather:()=>new FileAttachment("https://static.observableusercontent.com/files/693a46b22b33db0f042728700e0c73e836fa13d55446df89120682d55339c6db7cc9e574d3d73f24ecc9bc7eb9ac9a1e7e104a1ee52c00aab1e77eb102913c1f").csv({typed:!0}),DOM:jt,Files:$t,Generators:kt,Promises:Kt},Object.fromEntries(Object.entries(n).map(zn))))}),{resolve:{get:()=>ut.resolve,enumerable:!0,configurable:!0},require:{get:()=>ut,set:function(e){ut=e},enumerable:!0,configurable:!0}}),{resolveFrom:nt,requireFrom:ot});function zn([e,t]){return[e,{value:t,writable:!0,enumerable:!0}]}class RuntimeError extends Error{constructor(e,t){super(e),this.input=t}}function Wn(e){return()=>e}function Hn(e){return e}RuntimeError.prototype.name="RuntimeError";const Vn=Array.prototype.map;function Gn(){}const Yn=Symbol("no-observer");function Variable(e,t,n){var r;n||(n=Yn),Object.defineProperties(this,{_observer:{value:n,writable:!0},_definition:{value:Kn,writable:!0},_duplicate:{value:void 0,writable:!0},_duplicates:{value:void 0,writable:!0},_indegree:{value:NaN,writable:!0},_inputs:{value:[],writable:!0},_invalidate:{value:Gn,writable:!0},_module:{value:t},_name:{value:null,writable:!0},_outputs:{value:new Set,writable:!0},_promise:{value:Promise.resolve(void 0),writable:!0},_reachable:{value:n!==Yn,writable:!0},_rejector:{value:(r=this,e=>{if(e===Xn)throw e;if(e===Kn)throw new RuntimeError(`${r._name} is not defined`,r._name);if(e instanceof Error&&e.message)throw new RuntimeError(e.message,r._name);throw new RuntimeError(`${r._name} could not be resolved`,r._name)})},_type:{value:e},_value:{value:void 0,writable:!0},_version:{value:0,writable:!0}})}function Zn(e){e._module._runtime._dirty.add(e),e._outputs.add(this)}function Jn(e){e._module._runtime._dirty.add(e),e._outputs.delete(this)}function Kn(){throw Kn}function Xn(){throw Xn}function Qn(e){return()=>{throw new RuntimeError(`${e} is defined more than once`)}}function er(e,t,n){const r=this._module._scope,o=this._module._runtime;if(this._inputs.forEach(Jn,this),t.forEach(Zn,this),this._inputs=t,this._definition=n,this._value=void 0,n===Gn?o._variables.delete(this):o._variables.add(this),e!==this._name||r.get(e)!==this){let t,a;if(this._name)if(this._outputs.size)r.delete(this._name),a=this._module._resolve(this._name),a._outputs=this._outputs,this._outputs=new Set,a._outputs.forEach((function(e){e._inputs[e._inputs.indexOf(this)]=a}),this),a._outputs.forEach(o._updates.add,o._updates),o._dirty.add(a).add(this),r.set(this._name,a);else if((a=r.get(this._name))===this)r.delete(this._name);else{if(3!==a._type)throw new Error;a._duplicates.delete(this),this._duplicate=void 0,1===a._duplicates.size&&(a=a._duplicates.keys().next().value,t=r.get(this._name),a._outputs=t._outputs,t._outputs=new Set,a._outputs.forEach((function(e){e._inputs[e._inputs.indexOf(t)]=a})),a._definition=a._duplicate,a._duplicate=void 0,o._dirty.add(t).add(a),o._updates.add(a),r.set(this._name,a))}if(this._outputs.size)throw new Error;e&&((a=r.get(e))?3===a._type?(this._definition=Qn(e),this._duplicate=n,a._duplicates.add(this)):2===a._type?(this._outputs=a._outputs,a._outputs=new Set,this._outputs.forEach((function(e){e._inputs[e._inputs.indexOf(a)]=this}),this),o._dirty.add(a).add(this),r.set(e,this)):(a._duplicate=a._definition,this._duplicate=n,t=new Variable(3,this._module),t._name=e,t._definition=this._definition=a._definition=Qn(e),t._outputs=a._outputs,a._outputs=new Set,t._outputs.forEach((function(e){e._inputs[e._inputs.indexOf(a)]=t})),t._duplicates=new Set([this,a]),o._dirty.add(a).add(t),o._updates.add(a).add(t),r.set(e,t)):r.set(e,this)),this._name=e}return this._version>0&&++this._version,o._updates.add(this),o._compute(),this}Object.defineProperties(Variable.prototype,{_pending:{value:function(){this._observer.pending&&this._observer.pending()},writable:!0,configurable:!0},_fulfilled:{value:function(e){this._observer.fulfilled&&this._observer.fulfilled(e,this._name)},writable:!0,configurable:!0},_rejected:{value:function(e){this._observer.rejected&&this._observer.rejected(e,this._name)},writable:!0,configurable:!0},define:{value:function(e,t,n){switch(arguments.length){case 1:n=e,e=t=null;break;case 2:n=t,"string"==typeof e?t=null:(t=e,e=null)}return er.call(this,null==e?null:String(e),null==t?[]:Vn.call(t,this._module._resolve,this._module),"function"==typeof n?n:Wn(n))},writable:!0,configurable:!0},delete:{value:function(){return er.call(this,null,[],Gn)},writable:!0,configurable:!0},import:{value:function(e,t,n){arguments.length<3&&(n=t,t=e);return er.call(this,String(t),[n._resolve(String(e))],Hn)},writable:!0,configurable:!0}});const tr=Symbol("variable"),nr=Symbol("invalidation"),rr=Symbol("visibility");function Module(e,t=[]){Object.defineProperties(this,{_runtime:{value:e},_scope:{value:new Map},_builtins:{value:new Map([["@variable",tr],["invalidation",nr],["visibility",rr],...t])},_source:{value:null,writable:!0}})}async function or(e,t){await e._compute();try{return await t._promise}catch(n){if(n===Xn)return or(e,t);throw n}}function ar(e){return e._name}Object.defineProperties(Module.prototype,{_resolve:{value:function(e){let t,n=this._scope.get(e);if(!n)if(n=new Variable(2,this),this._builtins.has(e))n.define(e,Wn(this._builtins.get(e)));else if(this._runtime._builtin._scope.has(e))n.import(e,this._runtime._builtin);else{try{t=this._runtime._global(e)}catch(t){return n.define(e,function(e){return()=>{throw e}}(t))}void 0===t?this._scope.set(n._name=e,n):n.define(e,Wn(t))}return n},writable:!0,configurable:!0},redefine:{value:function(e){const t=this._scope.get(e);if(!t)throw new RuntimeError(`${e} is not defined`);if(3===t._type)throw new RuntimeError(`${e} is defined more than once`);return t.define.apply(t,arguments)},writable:!0,configurable:!0},define:{value:function(){const e=new Variable(1,this);return e.define.apply(e,arguments)},writable:!0,configurable:!0},derive:{value:function(e,t){const n=new Map,r=new Set,o=[];function a(e){let t=n.get(e);return t||(t=new Module(e._runtime,e._builtins),t._source=e,n.set(e,t),o.push([t,e]),r.add(e),t)}const i=a(this);for(const n of e){const{alias:e,name:r}="object"==typeof n?n:{name:n};i.import(r,null==e?r:e,t)}for(const e of r)for(const[t,n]of e._scope)if(n._definition===Hn){if(e===this&&i._scope.has(t))continue;const r=n._inputs[0]._module;r._source&&a(r)}for(const[e,t]of o)for(const[r,o]of t._scope){const t=e._scope.get(r);if(!t||2===t._type)if(o._definition===Hn){const t=o._inputs[0],a=t._module;e.import(t._name,r,n.get(a)||a)}else e.define(r,o._inputs.map(ar),o._definition)}return i},writable:!0,configurable:!0},import:{value:function(){const e=new Variable(1,this);return e.import.apply(e,arguments)},writable:!0,configurable:!0},value:{value:async function(e){let t=this._scope.get(e);if(!t)throw new RuntimeError(`${e} is not defined`);if(t._observer!==Yn)return or(this._runtime,t);t=this.variable(!0).define([e],Hn);try{return await or(this._runtime,t)}finally{t.delete()}},writable:!0,configurable:!0},variable:{value:function(e){return new Variable(1,this,e)},writable:!0,configurable:!0},builtin:{value:function(e,t){this._builtins.set(e,t)},writable:!0,configurable:!0}});const ir="function"==typeof requestAnimationFrame?requestAnimationFrame:"function"==typeof setImmediate?setImmediate:e=>setTimeout(e,0);function Runtime(e=new Library,t=hr){const n=this.module();if(Object.defineProperties(this,{_dirty:{value:new Set},_updates:{value:new Set},_precomputes:{value:[],writable:!0},_computing:{value:null,writable:!0},_init:{value:null,writable:!0},_modules:{value:new Map},_variables:{value:new Set},_disposed:{value:!1,writable:!0},_builtin:{value:n},_global:{value:t}}),e)for(const t in e)new Variable(2,n).define(t,[],e[t])}function sr(e){const t=new Set(e._inputs);for(const n of t){if(n===e)return!0;n._inputs.forEach(t.add,t)}return!1}function cr(e){++e._indegree}function lr(e){--e._indegree}function ur(e){return e._promise.catch(e._rejector)}function fr(e){return new Promise((function(t){e._invalidate=t}))}function dr(e,t){let n,r,o="function"==typeof IntersectionObserver&&t._observer&&t._observer._node,a=!o,i=Gn,s=Gn;return o&&(r=new IntersectionObserver((([e])=>(a=e.isIntersecting)&&(n=null,i()))),r.observe(o),e.then((()=>(r.disconnect(),r=null,s())))),function(e){return a?Promise.resolve(e):r?(n||(n=new Promise(((e,t)=>(i=e,s=t)))),n.then((()=>e))):Promise.reject()}}function pr(e){e._invalidate(),e._invalidate=Gn,e._pending();const t=e._value,n=++e._version;let r=null;const o=e._promise=(e._inputs.length?Promise.all(e._inputs.map(ur)).then((function(o){if(e._version!==n)throw Xn;for(let t=0,n=o.length;t<n;++t)switch(o[t]){case nr:o[t]=r=fr(e);break;case rr:r||(r=fr(e)),o[t]=dr(r,e);break;case tr:o[t]=e}return e._definition.apply(t,o)})):new Promise((n=>n(e._definition.call(t))))).then((function(t){if(e._version!==n)throw Xn;if(function(e){return e&&"function"==typeof e.next&&"function"==typeof e.return}(t))return(r||fr(e)).then((o=t,function(){o.return()})),function(e,t,n){const r=e._module._runtime;let o;function a(e){return new Promise((e=>e(n.next(o)))).then((({done:t,value:n})=>t?void 0:Promise.resolve(n).then(e)))}function i(){const n=a((a=>{if(e._version!==t)throw Xn;return o=a,s(a,n).then((()=>r._precompute(i))),e._fulfilled(a),a}));n.catch((r=>{r!==Xn&&e._version===t&&(s(void 0,n),e._rejected(r))}))}function s(t,n){return e._value=t,e._promise=n,e._outputs.forEach(r._updates.add,r._updates),r._compute()}return a((n=>{if(e._version!==t)throw Xn;return o=n,r._precompute(i),n}))}(e,n,t);var o;return t}));o.then((t=>{e._value=t,e._fulfilled(t)}),(t=>{t!==Xn&&(e._value=void 0,e._rejected(t))}))}function mr(e,t){e._invalidate(),e._invalidate=Gn,e._pending(),++e._version,e._indegree=NaN,(e._promise=Promise.reject(t)).catch(Gn),e._value=void 0,e._rejected(t)}function hr(e){return globalThis[e]}Object.defineProperties(Runtime.prototype,{_precompute:{value:function(e){this._precomputes.push(e),this._compute()},writable:!0,configurable:!0},_compute:{value:function(){return this._computing||(this._computing=this._computeSoon())},writable:!0,configurable:!0},_computeSoon:{value:function(){return new Promise(ir).then((()=>this._disposed?void 0:this._computeNow()))},writable:!0,configurable:!0},_computeNow:{value:async function(){let e,t,n=[],r=this._precomputes;if(r.length){this._precomputes=[];for(const e of r)e();await function(e=0){let t=Promise.resolve();for(let n=0;n<e;++n)t=t.then((()=>{}));return t}(3)}e=new Set(this._dirty),e.forEach((function(t){t._inputs.forEach(e.add,e);const n=function(e){if(e._observer!==Yn)return!0;const t=new Set(e._outputs);for(const e of t){if(e._observer!==Yn)return!0;e._outputs.forEach(t.add,t)}return!1}(t);n>t._reachable?this._updates.add(t):n<t._reachable&&t._invalidate(),t._reachable=n}),this),e=new Set(this._updates),e.forEach((function(t){t._reachable?(t._indegree=0,t._outputs.forEach(e.add,e)):(t._indegree=NaN,e.delete(t))})),this._computing=null,this._updates.clear(),this._dirty.clear(),e.forEach((function(e){e._outputs.forEach(cr)}));do{for(e.forEach((function(e){0===e._indegree&&n.push(e)}));t=n.pop();)pr(t),t._outputs.forEach(o),e.delete(t);e.forEach((function(t){sr(t)&&(mr(t,new RuntimeError("circular definition")),t._outputs.forEach(lr),e.delete(t))}))}while(e.size);function o(e){0==--e._indegree&&n.push(e)}},writable:!0,configurable:!0},dispose:{value:function(){this._computing=Promise.resolve(),this._disposed=!0,this._variables.forEach((e=>{e._invalidate(),e._version=NaN}))},writable:!0,configurable:!0},module:{value:function(e,t=Gn){let n;if(void 0===e)return(n=this._init)?(this._init=null,n):new Module(this);if(n=this._modules.get(e),n)return n;this._init=n=new Module(this),this._modules.set(e,n);try{e(this,t)}finally{this._init=null}return n},writable:!0,configurable:!0},fileAttachments:{value:function(e){return Object.assign((t=>{const n=e(t+="");if(null==n)throw new Error(`File not found: ${t}`);if("object"==typeof n&&"url"in n){const{url:e,mimeType:r}=n;return new FileAttachment(e,t,r)}return new FileAttachment(n,t)}),{prototype:FileAttachment.prototype})},writable:!0,configurable:!0}});export{Inspector,Library,Runtime,RuntimeError};

